Separable representations of two-body interactions for Faddeev calculations of light nuclei

Separable representations of the Ernst--Shakin--Thaler type are constructed for the charge-dependent Bonn (CD~Bonn) nucleon--nucleon potential ($j\le4$; $nn$, $np$, $pp$), for the Kanada--Kaneko--Nagata--Nomoto (KKNN) $\alpha N$ interaction, and for the Buck--Friedrich--Wheatley (BFW) $\alpha\alpha$ interaction. They are the input for momentum-space Faddeev calculations of $A=3$, $6$, $9$, and $12$ systems. The representations are tested against six acceptance criteria: off-shell accuracy at the pair energies sampled by the three-body kernel, phase shifts, effective-range parameters, bound and resonant states, and numerical stability.

==> anc/est_tables.dat <==
# EST separable-representation tables of
#   'Separable representations of two-body interactions
#    for Faddeev calculations of light nuclei'
#   (M. M. Nishonov)
# Ancillary file to the arXiv version of the paper.  The D-wave sign of
# the coupled blocks is the one of Sec. 8.2 of the paper.
#
# Format:
#   CHAN name units rank Nc beta L M [COUPLED Lc Mc]
#     units: 'MeV' - momenta and beta in MeV (CD Bonn tables);
#            'fm'  - momenta and beta in fm^-1 (KKNN, BFW tables).
#   'A A' (single channel) or 'A S' / 'A D' (coupled components):
#     (Nc+1) rows n = 0..Nc, rank columns i = 1..N, of the Legendre
#     coefficients a_in of the form-factor ansatz
#       chi_i(p) = p^L/(p^2+beta^2)^M * SUM_{n=0}^{Nc} a_in P_n(x),
#       x = (beta^2-p^2)/(beta^2+p^2)
#     (Eq. (9) of the paper; for coupled channels L,M for the first and
#      Lc,Mc for the second component).
#   'LAM': the rank x rank coupling matrix [Lambda^-1]_ij, rebuilt from
#     the fitted factors and symmetrized (Sec. 4 of the paper).
#   'FB gamma' + one row of A_n: a Pauli-forbidden state in the two-pole
#     form phi_f(p) ~ SUM A_n P_n(x) / ((p^2+beta^2)(p^2+gamma^2)),
#     gamma = sqrt(2 mu |E_f|), one FB entry per forbidden state.
#
# ------------------------------------------------------------------
# CONVENTIONS needed to recompute the two-body observables from this
# file alone.  They are checked by the program read_back_test.py provided
# with this file (Python with numpy), which recomputes B_d, eta and P_D of
# the deuteron, the alpha-alpha bound spectrum and the phase shifts of the
# blocks from this file.
#
#   Units.  'MeV' blocks: momenta, beta and energies in MeV (hbar=c=1).
#     'fm' blocks: momenta and beta in fm^-1, energies in fm^-1
#     (E_MeV = hbar c * E, hbar c = 197.327053 MeV fm).
#   Masses (the blocks were generated with per-charge-state masses;
#     a common np reduced mass does NOT reproduce a_nn or a_pp).
#     MeV blocks: the propagator is E - p^2/M2 with
#       M2 = M_p = 938.27231 (pp), M_n = 939.56563 (nn),
#       2 M_p M_n/(M_p+M_n) = 938.91875 (np).
#     fm blocks: M2 = 2 mu with mu(alpha n) = 3.808778, mu(alpha p) = 3.804583,
#       mu(alpha alpha) = 9.5180 fm^-1 (m_alpha = 19.0360, nucleon 4.76150 fm^-1).
#   Laboratory energy -> on-shell momentum (NN; relativistic kinematics, as in the CD Bonn tables of Ref. [Machleidt 2001]):
#     pp, nn: q0^2 = M Tlab/2;
#     np:     q0^2 = M_p^2 Tlab (Tlab + 2 M_n)/((M_p+M_n)^2 + 2 Tlab M_p).
#   Form factors: chi_i(p) = p^L/(p^2+beta^2)^M SUM_n a_in P_n(x), a_in as stored.
#   Propagator matrix: Delta_ij(E) = INT_0^inf dp p^2 chi_i(p) chi_j(p)/(E - p^2/M2 + i0),
#     summed over the components of a coupled channel; for E > 0 the
#     principal value is taken by subtracting q0^2 chi_i(q0) chi_j(q0) M2/(q0^2-p^2).
#   Propagator: tau(E) = [Lambda^-1 - Delta(E)]^-1 with the LAM section used
#     verbatim (no 2 pi^2 or 4 pi^2 factor); t(p,p';E) = SUM_ij chi_i(p) tau_ij chi_j(p').
#   Phase shifts: tan(delta) = -(pi/2) q0 M2 t(q0,q0;E).  Coupled channels:
#     K_ab = -(pi/2) q0 M2 t_ab(q0,q0;E), S = (1+iK)(1-iK)^-1, Stapp (bar)
#     parametrization with S12 = i sin(2 eps) exp[i(delta_1+delta_2)].
#   Bound states: det[Lambda^-1 - Delta(E)] = 0 at E < 0.
#   Deuteron D/S ratio: with c the null vector of Lambda^-1 - Delta(-B_d),
#     ghat_L(p^2) = SUM_i c_i chi_i^L(p)/p^L and kappa = sqrt(M2 B_d),
#     eta = kappa^{L_D} ghat_D(-kappa^2)/[kappa^{L_S} ghat_S(-kappa^2)]
#     (= +0.02556 for 3S1-3D1_np); P_D from the components
#     phi_L(p) = SUM_i c_i chi_i^L(p)/(E - p^2/M2), normalized together.
#   Sign of the coupled D component: the two 3S1-3D1 blocks store the D
#     component in the recoupling convention of the three-body kernel;
#     NEGATE the D-component form factors to obtain standard Stapp/PWA
#     parameters (bar-eps1 > 0, eta > 0).  All other coupled blocks
#     (3P2-3F2, 3D3-3G3, 3F4-3H4) are already in PWA signs.
#   Pauli-forbidden rows: E_f = -gamma^2/(2 mu) in fm^-1 (times hbar c
#     for MeV).  For the alpha-N blocks the row is the block's own deep
#     eigenstate; for the alpha-alpha blocks the rows are the fitted block's
#     own Coulomb-dressed eigenstates.
#   Coulomb dressing of the alpha-p rows: 20 Fock modes, beta_C = 0.8 fm^-1,
#     Z1 Z2 = 2, alpha = 1/137.035999.
# ------------------------------------------------------------------
#
# Sign convention: all two-body observables are blind to the relative
# sign of a coupled-channel component (Sec. 8.2).  The D-component
# signs below are fixed relative to the recoupling convention of the
# three-body kernel of Ref. [Nishonov, arXiv:2603.03842], Appendix B;
# calculations with a different recoupling phase convention must
# check this sign against a three-body observable before use.
#
# The 3S1-3D1 (np) block '3S1-3D1_np' is the eta-guided representation
# of the paper (Sec. 5.3, Table 4), with the deuteron bound state as its
# first support and the D component in the sign convention of the kernel.
#
NCHAN 44
#
# ------------------------------------------------------------------
# Per-channel supports and acceptance numbers (acceptance criteria C1-C6 of the paper).
# C1 = kernel-weighted off-shell deviation from the original-potential t matrix,
#      Xi(-5 MeV)/Xi(-200 MeV) in % (grid -5,-20,-50,-100,-200 MeV,
#      p,p' <= 3 fm^-1); NN entries are same-convention values.
# C2 = max phase deviation from the original potential (deg; NN grid Tlab 1-300 MeV,
#      cluster grids E_cm 1-22 MeV).
# C3 = threshold: a, r in fm (B_d, eta, P_D for the coupled 3S1-3D1).
#      a, r are given only for the S waves and the coupled 3S1-3D1;
#      the P and higher waves have no a, r.
# C4 = bound states (MeV); 
# C5 = resonances E_r, Gamma (MeV, Pade-pole;
#      for alpha-alpha the delta_N=90 crossing is given as a
#      separate observable). 
# C6 = max|a_in| of this file's block and the
#      fit rms; max|a|=10.0 is the column-normalization target of the
#      newer fits, not a quality figure (quality is in rms/asym).
# Supports in MeV ("hs" = half-shell (PV) support, "T" = negative-energy
# t-matrix support, "B" = bound-state support); for the cluster blocks
# they are converted to fm^-1.  The supports of the rank-5 1S0
# (np, pp) blocks are given by the half-shell equality property
# of the blocks themselves.
# Nap P/D blocks share the Nal construction at mu_ap and were not
# separately given for C1/C2 (C6 is per-block, exact).
# ------------------------------------------------------------------
#

# CD Bonn 1S0, np
# 1S0_np: rank-5 fit (beta 500); 
# supports from the half-shell equality property: 
# five PV half-shell supports at E = 0.1, 3, 15, 60, 180 MeV.
# C3: a=-23.7375 (original -23.7380), r=2.6696 (2.6701) - PASS; C4: none; 
# C6: max|a|=12.2. C1: 27.57/31.85/34.73/38.01/43.58 % at E=-5/-20/-50/-100/-200 MeV; 
# C2 not separately given.
CHAN 1S0_np MeV 5 22 500.000000 0 1
A A
  -1.62554000e-01 -1.92390900e-02 4.66113000e-02 9.55825600e-02 1.77178300e-01
  -1.21802200e+01 -4.33306600e+00 -1.38553000e+00 -4.79409600e-01 -2.00221400e-01
  -1.11838100e+01 -3.98153700e+00 -1.28267900e+00 -4.78053400e-01 -3.00668000e-01
  7.00387200e+00 2.59260200e+00 9.53326300e-01 4.71008200e-01 3.61220900e-01
  -1.26245200e+00 -4.26668900e-01 -1.21026300e-01 -6.10412100e-02 -9.69823000e-02
  -2.46215100e+00 -8.66468100e-01 -2.79175500e-01 -1.29911200e-01 -9.85899500e-02
  2.19562900e+00 8.17718900e-01 2.96363100e-01 1.31385700e-01 1.13890100e-01
  -8.39044200e-01 -2.91160000e-01 -9.59262800e-02 -4.94991700e-02 -3.97454400e-02
  -7.37603400e-01 -2.59539700e-01 -8.92080200e-02 -4.39296500e-02 -3.64361200e-02
  1.63912100e+00 6.01611400e-01 2.10108000e-01 9.90382600e-02 8.49804400e-02
  -1.96590900e+00 -7.11336800e-01 -2.48648100e-01 -1.16066600e-01 -1.02487800e-01
  1.81927800e+00 6.63208000e-01 2.30608000e-01 1.08282600e-01 9.49071700e-02
  -1.46438600e+00 -5.30952700e-01 -1.85199400e-01 -8.62789400e-02 -7.47147500e-02
  1.04818000e+00 3.81351500e-01 1.32344100e-01 6.13824800e-02 5.28966500e-02
  -6.82628500e-01 -2.47486000e-01 -8.59782200e-02 -3.97115500e-02 -3.41122900e-02
  4.01960200e-01 1.46021500e-01 5.04973100e-02 2.31084000e-02 1.96165300e-02
  -2.12924100e-01 -7.70871000e-02 -2.65940900e-02 -1.20058700e-02 -9.88437100e-03
  9.79086500e-02 3.54819100e-02 1.21611600e-02 5.39799100e-03 4.31137600e-03
  -3.65138600e-02 -1.31482200e-02 -4.44453700e-03 -1.87730400e-03 -1.45844400e-03
  8.17667500e-03 2.92439200e-03 9.43711500e-04 3.23478400e-04 1.65582300e-04
  1.33331800e-03 5.18242500e-04 2.19280900e-04 1.52373300e-04 2.05221700e-04
  -2.57188200e-03 -9.44992800e-04 -3.44009800e-04 -1.80615100e-04 -1.48543900e-04
  1.25801400e-03 4.59448600e-04 1.61258200e-04 7.63574400e-05 3.84066900e-05
LAM
  -1.02209000e-03 -3.57880100e-04 -1.08411000e-04 -3.22276100e-05 -8.23616300e-06
  -3.57880100e-04 -1.25905000e-04 -3.85102800e-05 -1.15268900e-05 -2.94787000e-06
  -1.08411000e-04 -3.85102800e-05 -1.21249600e-05 -3.74990100e-06 -9.61957600e-07
  -3.22276100e-05 -1.15268900e-05 -3.74990100e-06 -1.29248100e-06 -3.39340100e-07
  -8.23616300e-06 -2.94787000e-06 -9.61957600e-07 -3.39340100e-07 -7.03762600e-08

# CD Bonn 1S0, pp (nuclear part)
# 1S0_pp: rank-5 fit (beta 500, nuclear part); 
# supports from the half-shell equality property: 
# same design as 1S0_np - PV half-shell supports at E = 0.1, 3, 15, 60, 180 MeV (nuclear pp).
# C3: a=-17.4598 (original potential, nuclear part, -17.4601), r=2.8434 (2.8441) - PASS; 
# C4: none; C6: max|a|=9.1. 
# C1: 28.08/31.37/33.72/36.68/41.99 % at E=-5/-20/-50/-100/-200 MeV; 
# C2 not separately given.
CHAN 1S0_pp MeV 5 22 500.000000 0 1
A A
  4.75321700e-01 2.35612900e-01 1.36149800e-01 1.32969100e-01 2.05128800e-01
  -9.08045300e+00 -3.78438600e+00 -1.30365800e+00 -4.63141700e-01 -1.93038300e-01
  -9.13297400e+00 -3.81294600e+00 -1.32869900e+00 -5.14691800e-01 -3.31644600e-01
  5.50022300e+00 2.38561700e+00 9.45097300e-01 4.80242100e-01 3.77041300e-01
  -9.18425000e-01 -3.59970400e-01 -1.06486500e-01 -5.47073500e-02 -9.32715400e-02
  -1.98981300e+00 -8.19246400e-01 -2.83620000e-01 -1.35716200e-01 -1.07041800e-01
  1.67513500e+00 7.34150200e-01 2.88900900e-01 1.31825300e-01 1.17081400e-01
  -5.91383700e-01 -2.36791300e-01 -8.22137900e-02 -4.48840000e-02 -3.66252500e-02
  -6.62614800e-01 -2.72181800e-01 -1.00312400e-01 -5.10399100e-02 -4.31237100e-02
  1.33840000e+00 5.76943300e-01 2.17385100e-01 1.05261600e-01 9.24630500e-02
  -1.57275700e+00 -6.65560500e-01 -2.50736000e-01 -1.20383200e-01 -1.08761900e-01
  1.42906300e+00 6.11203000e-01 2.28915000e-01 1.10709600e-01 9.89637800e-02
  -1.13675600e+00 -4.82276300e-01 -1.81437700e-01 -8.69015100e-02 -7.67160200e-02
  8.00639200e-01 3.41655400e-01 1.27663000e-01 6.09230000e-02 5.35554400e-02
  -5.13210800e-01 -2.17712500e-01 -8.15816100e-02 -3.87736400e-02 -3.39630000e-02
  2.94845800e-01 1.25625000e-01 4.67707500e-02 2.20034700e-02 1.90126000e-02
  -1.51138100e-01 -6.39835300e-02 -2.37939800e-02 -1.10297800e-02 -9.18367800e-03
  6.52645400e-02 2.77429000e-02 1.02273200e-02 4.65859700e-03 3.74803600e-03
  -2.12303700e-02 -8.89365100e-03 -3.21578700e-03 -1.36082800e-03 -1.05995400e-03
  1.96807600e-03 8.08300700e-04 2.39295300e-04 1.09091800e-05 -1.00832000e-04
  3.31812700e-03 1.45426100e-03 5.78240800e-04 3.13448300e-04 3.47449400e-04
  -3.01346200e-03 -1.28831800e-03 -4.91810900e-04 -2.47387700e-04 -1.94035100e-04
  1.27541400e-03 5.47964000e-04 2.04373300e-04 9.23219700e-05 4.32729000e-05
LAM
  -5.80348800e-04 -2.37689100e-04 -7.73488300e-05 -2.36157600e-05 -6.07869100e-06
  -2.37689100e-04 -9.79082000e-05 -3.22042200e-05 -9.89773600e-06 -2.54987600e-06
  -7.73488300e-05 -3.22042200e-05 -1.09327500e-05 -3.47215500e-06 -8.97670500e-07
  -2.36157600e-05 -9.89773600e-06 -3.47215500e-06 -1.23381500e-06 -3.26439900e-07
  -6.07869100e-06 -2.54987600e-06 -8.97670500e-07 -3.26439900e-07 -6.69629100e-08

# CD Bonn 3S1-3D1, np: the eta-guided representation of Sec. 5.3 (deuteron bound state as first support); 
# used in the j<=4 A=3 calculations
# 3S1-3D1_np: supports = B(deuteron) + T -5,-20,-60,-150 (S and D incoming supports each; off-shell momenta k 200-1050 MeV).
# C1: 1.24/4.03/5.64/6.36/6.66 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 2.24 (eps1-dominated; bar-eps1 VALUES of this block +0.37/+1.07/+1.98 deg at Tlab 2/5/10,
# Stapp convention with the D component negated as in the header, given for the check of the stored sign of the D component; 
# deviation from the original potential 0.8/1.0 deg at 10/25 MeV and 2.2 deg at 150-200 MeV; comparable to the Paris separable representation); 
# C3: B_d=2.223256 (original 2.224575), eta=0.02556 (-0.16%), P_D=4.854% (exact); 
# C4: deuteron only; C6: max|a|=10.0, rms 2.9e-3, asym 1.3e-3; the determinant has the deuteron pole only.
CHAN 3S1-3D1_np MeV 9 22 1100.0000 0 1 COUPLED 2 2
A S
    1.4279933566E-02  2.9659549732E-02 -5.7679846688E-03  6.0982331093E-01 -1.4748705914E-01  3.9910965933E+00 -3.6324611612E-01  7.8803244433E+00  3.5458082915E-01
   -3.0227305884E-01 -3.1912487769E-01 -4.3238236637E-01  2.4540169958E-01 -1.1073231955E+00  4.7765479474E+00 -2.3116189622E+00  3.3361079675E+00 -1.0032979493E+00
   -1.0039542241E+00 -1.1288102737E+00 -1.3132630069E+00 -2.0782289384E+00 -2.6580362749E+00 -1.9830026349E+00 -4.4631257185E+00 -1.0000000000E+01 -1.8320961930E+00
   -1.0290098211E+00 -1.1559770504E+00 -1.3682844229E+00 -2.2111779210E+00 -2.7127963515E+00 -1.7411014698E+00 -3.3519861194E+00  1.2805988705E+00  1.6953202785E-01
   -4.2818562563E-01 -4.5746579158E-01 -6.5921131933E-01 -2.8223542628E-01 -1.4451362621E+00  2.3189592025E+00 -5.1537728315E-01  6.6040851454E+00  9.0631205951E-01
   -1.3352518270E-01 -1.2159475291E-01 -3.0372198782E-01  3.0182258310E-01 -6.7540527491E-01  7.6941181831E-01  6.2577269972E-01 -3.4313355871E+00 -1.6597655587E-01
   -1.2688631810E-01 -1.2271128218E-01 -2.7839711759E-01 -6.3162096305E-02 -3.8909338595E-01 -9.0458292470E-01  5.3525398215E-01 -1.4161950070E+00 -3.2122837997E-01
   -7.6436017052E-02 -6.9705379530E-02 -1.9269414710E-01 -2.9023402860E-02 -7.8203526051E-02  1.0690871058E-01  1.8659404794E-01  2.3541677454E+00 -5.9419141977E-02
   -2.6631305351E-02 -1.5838792031E-02 -1.0968383666E-01  5.2831081567E-02  8.2537739785E-02  1.9882408383E-01 -2.7352010176E-01 -8.4719351752E-01  1.2509242297E-01
   -3.1236632761E-02 -2.5303273247E-02 -9.3215668134E-02 -4.9463012351E-02  7.9333776479E-02 -1.6215888858E-01 -2.4398350320E-01 -3.7758154335E-01  2.7229010349E-01
   -1.2395226552E-02 -6.1604896616E-03 -5.1561149902E-02 -3.2203025643E-03  8.2107760838E-02  1.1879312829E-01 -1.9644619810E-04  6.0821992282E-01 -2.7552150972E-01
   -1.0327214981E-02 -6.0031793958E-03 -3.4602517832E-02 -1.1912794434E-02  3.1339200015E-02 -2.7592867574E-02  6.4730319524E-02 -3.6609864317E-01 -1.1641758068E-01
   -6.1533969974E-03 -2.9987607111E-03 -1.8616374647E-02 -6.8067379820E-03  4.3770472751E-04 -2.4953089061E-02  9.3738821603E-02  1.1569289717E-01  2.3279656992E-01
   -4.3258613560E-03 -2.1591209974E-03 -8.9488790312E-03  1.0568700999E-03 -1.8665075921E-02  1.4000966148E-02  1.4295049091E-02  2.5245934556E-02 -2.2049861098E-02
   -2.4038354035E-03 -9.0690092769E-04 -2.1651482077E-03  3.4168549318E-03 -2.3587472738E-02 -1.0955942094E-02 -4.5770636099E-02 -7.6637635671E-02 -8.0998455638E-02
   -2.4108514833E-03 -1.6414437194E-03  3.7882013263E-04  8.3097287646E-04 -1.7477819323E-02  9.4855303917E-03 -2.8894044618E-02  6.9506681769E-02  2.9864704988E-03
   -7.7917653617E-04 -1.6735787632E-04  3.1440600106E-03  4.5927667264E-03 -7.7359540409E-03  6.5764139277E-03 -6.7538622858E-03 -3.5607706730E-02  2.5074357554E-02
   -1.2806388865E-03 -1.0936744906E-03  2.3290646024E-03 -1.3815036966E-03 -7.5681175861E-04 -9.2484605767E-03  2.3300626355E-02  3.3505765714E-03  2.8057817031E-02
   -3.3852101985E-05  1.8948160484E-04  3.1241497749E-03  1.7253583040E-03  5.6756847330E-03  5.1485047114E-03  1.8430500477E-02  9.9727963698E-03 -4.3381628196E-02
   -7.3621273070E-04 -7.5824156613E-04  1.5078276310E-03 -3.0923291176E-03  5.1981233406E-03 -7.9792338369E-03 -2.1336485850E-03 -8.6058949053E-03  3.4213399339E-03
    1.1243573887E-05  6.8986614383E-05  1.7391059259E-03 -2.6344380478E-04  5.3012190695E-03  4.9767171263E-03 -9.4707994597E-03  1.0619771454E-02  1.4761427865E-02
   -2.8150621067E-04 -2.9815606197E-04  6.3109361393E-04 -1.1337545792E-03  2.0250511106E-03 -2.0721563771E-03 -9.9617555354E-03 -2.1221241929E-02 -3.8117978301E-03
    2.0330020374E-04  2.5549577697E-04  6.0384048145E-04  9.5487121156E-04  1.1622232189E-03  2.5493484608E-03 -2.8142966525E-04  1.4779197461E-02  2.3971439332E-03
A D
    3.9358071348E+00  4.1712528792E+00  4.1617861236E+00  4.7291422012E+00  4.0581644290E+00 -4.8695900248E+00  1.8410457885E-02 -5.6073599591E+00 -8.0038227297E+00
    9.5757279224E+00  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01 -1.0000000000E+01  4.8256671588E+00 -5.8553327784E+00 -3.4813711820E+00
    1.0000000000E+01  9.9538926290E+00  9.9570429241E+00  5.8198023757E+00  9.8269752385E+00 -9.3193147994E+00  1.0000000000E+01  2.7319232289E-02  1.0000000000E+01
    7.1174599206E+00  6.3777429486E+00  6.3563005367E+00 -1.1139574140E+00  5.6716650469E+00 -4.2235307351E+00  6.4481315095E+00 -1.5961590516E-02  8.1335955820E-01
    4.7022645578E+00  3.5535108237E+00  3.5544759112E+00 -2.6067378394E+00  3.0522225457E+00  2.0781926416E+00  1.5639691272E+00 -3.1165146451E-01 -4.9748618883E+00
    3.4125359422E+00  2.2552583691E+00  2.3649103668E+00 -2.2208181263E-01  2.7835955433E+00  3.1203588690E+00  1.0100421774E+00 -1.5893290056E-01  1.7661473715E+00
    2.4483414363E+00  1.3706347510E+00  1.5665058910E+00  1.2980093075E+00  2.3179251180E+00 -3.9691264122E-01  1.2240986544E-03 -6.1102550835E-01  1.0180003306E+00
    1.6051122839E+00  7.2852088346E-01  9.7512148421E-01  1.3994572956E+00  1.4127184816E+00 -2.5971851861E+00 -9.8221944642E-01  6.8897982418E-01 -9.4701733058E-01
    1.1856510968E+00  4.8895240020E-01  7.4854155276E-01  1.1620247712E+00  8.2361518678E-01 -5.6104086498E-01  5.4056010662E-02  7.6233539315E-01  4.6113180541E-01
    7.9338215455E-01  3.2303674745E-01  5.7833795026E-01  5.3353915596E-01  3.2698073115E-01  5.9442127648E-01  4.7566888440E-01 -1.4859984844E+00 -3.7244071564E-01
    5.7321136800E-01  2.2366946319E-01  4.4001414419E-01 -5.2020016833E-02 -3.1726119625E-02  7.6247719230E-01  1.8674215025E-01  3.2081409636E-01 -2.9680496708E-04
    3.8022474660E-01  1.9054320641E-01  3.7476802087E-01 -2.4702282323E-01 -8.4780998437E-02  1.2240194502E-01  5.2456779202E-02  7.7589516070E-01  4.2128482342E-01
    2.9133355545E-01  1.4873431531E-01  2.8358762181E-01 -2.9758718905E-01 -1.0413610844E-01 -2.4841124542E-01 -1.7903480076E-01 -4.1010946167E-01 -2.9283228506E-01
    1.7464696463E-01  1.2199905403E-01  2.2456846746E-01 -1.5886708055E-01 -2.2376366430E-02 -4.3233940041E-01 -1.1400770512E-01 -3.0868472284E-01 -7.4905909352E-02
    1.5290429108E-01  9.8976150041E-02  1.6297431471E-01 -2.5623114776E-02  2.4149475650E-02  8.1530157740E-02  3.4919351861E-02  2.6076965685E-01  1.3398599850E-01
    7.9191393836E-02  7.2203674369E-02  1.1635935661E-01  7.4552388723E-02  5.9234982385E-02  7.1097797150E-02  5.8389129190E-02  4.5965939107E-02 -2.9827715191E-03
    8.1148004855E-02  5.3338842164E-02  7.4139403668E-02  9.0638943493E-02  4.6442085709E-02  2.2575618037E-01  4.9147171152E-02  5.4132137273E-02  1.0293369822E-02
    3.6525957852E-02  3.4958661466E-02  4.8050946146E-02  7.8984924829E-02  3.7732632960E-02 -6.4384958970E-02 -2.0666028489E-02 -2.4032182687E-01 -8.7124067341E-02
    4.3181854837E-02  2.0754826640E-02  2.2498691458E-02  2.0377856315E-02  2.9745043309E-03 -3.6346431343E-02 -4.0952116124E-02  1.2843890332E-01  5.6770069151E-02
    1.7048414793E-02  1.1722861634E-02  1.2855243539E-02 -1.7688817855E-03 -8.1544733650E-04 -1.0904986949E-01 -1.2795359343E-02  4.3436471848E-02  7.7159170532E-03
    2.0822184512E-02  4.3039254662E-03  1.5914468823E-03 -2.9092539014E-02 -1.5686388601E-02  2.0645003534E-02  1.1732657927E-02  9.9923958869E-03 -5.5398827676E-03
    5.6373033754E-03  1.8190115374E-03  1.0674311194E-03 -1.5927558229E-02 -6.0708950335E-03  1.0427875001E-02  2.4209351488E-02 -6.4968468662E-02 -6.8439030499E-03
    5.8851992314E-03 -6.1189474235E-05 -1.2945850461E-03 -1.2292237016E-02 -6.4981070037E-03  4.4226610122E-02  7.0441271147E-03  6.8387618816E-03  3.5147318052E-04
LAM
   -1.1772950959E-06 -1.2975445348E-06 -1.5456033532E-06 -1.6355804809E-06 -2.7490543920E-06  2.3458685264E-06 -3.1424015460E-06  1.4194971719E-06 -1.7990259986E-07
   -1.2975445348E-06 -1.4353395817E-06 -1.6865461336E-06 -1.8364357591E-06 -3.0646753773E-06  2.6765257093E-06 -3.5832335302E-06  1.6290429616E-06 -2.1338616526E-07
   -1.5456033532E-06 -1.6865461336E-06 -1.9701824336E-06 -2.0150465364E-06 -3.3985052852E-06  2.9020202392E-06 -3.8397672806E-06  1.7309972698E-06 -2.1368265957E-07
   -1.6355804809E-06 -1.8364357591E-06 -2.0150465364E-06 -2.5315829042E-06 -3.6757290478E-06  5.9050737470E-06 -6.7142322671E-06  3.8643396899E-06 -7.3070459188E-07
   -2.7490543920E-06 -3.0646753773E-06 -3.3985052852E-06 -3.6757290478E-06 -5.2796739271E-06  5.1921642433E-06 -5.9171117641E-06  2.9172188412E-06 -1.7688521701E-07
    2.3458685264E-06  2.6765257093E-06  2.9020202392E-06  5.9050737470E-06  5.1921642433E-06  7.1681456674E-06  7.2021781865E-06  7.3281846105E-06 -1.2580893321E-06
   -3.1424015460E-06 -3.5832335302E-06 -3.8397672806E-06 -6.7142322671E-06 -5.9171117641E-06  7.2021781865E-06 -4.2780666050E-06  4.8495122702E-06  2.1619100707E-06
    1.4194971719E-06  1.6290429616E-06  1.7309972698E-06  3.8643396899E-06  2.9172188412E-06  7.3281846105E-06  4.8495122702E-06  2.1763406549E-05  2.4105725157E-06
   -1.7990259986E-07 -2.1338616526E-07 -2.1368265957E-07 -7.3070459188E-07 -1.7688521701E-07 -1.2580893321E-06  2.1619100707E-06  2.4105725157E-06  9.4041839727E-06

# CD Bonn 3P0, nn
# 3P0_nn: supports hs +1,+10,+40,+150 + T -10,-40,-200 (k 350/620/1400).
# C1: 2.29/2.27/2.26/2.27/2.28 % at E=-5/-20/-50/-100/-200 MeV; C2: 0.25; C4: none; C6: max|a|=10.0, rms 2.7e-3; det clean to -5000 MeV.
CHAN 3P0_nn MeV 7 22 900.0000 1 1
A A
   -7.4250901630E-01 -5.0657390389E-01  4.4798311288E-01  6.5658559790E+00  7.4026504016E+00  7.3471814147E+00  6.8050489700E+00
   -3.6208166728E+00 -3.2970281171E+00 -1.8742921859E+00  8.0839282305E+00  8.9594584213E+00  1.0000000000E+01 -4.4654680895E+00
   -7.8687492435E+00 -7.8931628347E+00 -7.7392315694E+00 -4.7646196653E+00 -5.0141749854E+00  3.5406496718E-01 -9.6436108418E+00
   -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.7120124141E+00  1.0000000000E+01
   -8.7976910014E+00 -8.1427212040E+00 -6.3497649381E+00 -1.3013066979E+00 -1.0501420104E+00  1.9895951006E+00 -2.3481657693E-01
   -6.8027415615E+00 -5.5212571603E+00 -2.2781205361E+00  4.6810866183E+00  4.2983097061E+00  5.5325637182E-01 -6.5136432520E+00
   -5.6319844145E+00 -4.0883769438E+00 -7.8879710824E-01  2.2584201447E+00  2.0031367332E+00 -1.3304804278E+00  5.6333201648E+00
   -4.6640508636E+00 -3.0232853663E+00 -1.0084442370E-01  3.1693573976E-03  3.2000198527E-01  5.9831715851E-02 -1.0118198292E+00
   -3.7046202024E+00 -2.0295718528E+00  4.5326783412E-01 -2.2431477868E-01  5.4399611353E-02  5.2307287822E-01 -2.3777363076E+00
   -2.9832089674E+00 -1.3920863573E+00  4.8081791498E-01 -6.2269352850E-01 -5.2650702453E-01 -6.8049003786E-02  2.7934502733E+00
   -2.3881005554E+00 -9.1826675344E-01  3.9341867220E-01 -4.3573254344E-01 -4.2403300882E-01 -4.5214212861E-02 -1.3203615254E+00
   -1.8740242074E+00 -5.6227989065E-01  2.9807848052E-01 -1.3637237859E-02 -1.1793790106E-01 -6.6551834915E-02 -2.8942404516E-01
   -1.4893944258E+00 -3.4045777314E-01  1.5502090008E-01  9.7925932358E-02 -1.6391992839E-03 -2.9974535075E-02  1.0461402714E+00
   -1.1590347230E+00 -1.8427377756E-01  6.6277816829E-02  1.5511165159E-01  1.1610480852E-01  6.7290017933E-02 -9.1610604684E-01
   -9.0704379960E-01 -8.4670974230E-02  8.1202575045E-03  9.7765106303E-02  1.0499705543E-01  1.6235958059E-02  3.6744304925E-01
   -6.9368236726E-01 -3.0534041256E-02 -2.8180607198E-02 -1.9351635066E-03  4.1098270420E-02 -1.4816448465E-02  1.2112584424E-01
   -5.2702361021E-01  3.7257279132E-03 -3.3491514765E-02 -3.2647062233E-02  3.8082367778E-03 -1.5557961542E-02 -3.2037921691E-01
   -3.7729765975E-01  1.4381221443E-02 -3.4370830224E-02 -4.6978132046E-02 -3.6432532712E-02 -8.1717466730E-03  2.6165758105E-01
   -2.7337454471E-01  1.9787120880E-02 -2.5432859261E-02 -1.9329835905E-02 -2.7494778521E-02  1.4875201300E-02 -9.9361442769E-02
   -1.8539285195E-01  1.8799466359E-02 -1.5946582793E-02  4.6509974347E-03 -9.0519591100E-03  7.1736898119E-03 -3.2747742509E-02
   -1.3424381100E-01  1.6491323697E-02 -8.2346801171E-03  1.0729364731E-02  5.4776528878E-03 -1.4467860644E-04  7.7568196131E-02
   -7.2364153552E-02  1.0169026001E-02 -2.4891765912E-03  8.2380355279E-03  7.6540012742E-03 -5.8224212315E-03 -5.1197378665E-02
   -3.4085034581E-02  4.4208053711E-03 -7.4770984419E-04  4.0840503892E-04  9.5039010393E-04 -4.3416612342E-03  1.3320312294E-02
LAM
   -2.8668348930E+01 -2.2685539660E+01 -1.4644858348E+01 -1.8306292631E+00 -1.3542655799E+00  6.0054288368E+00 -1.5330535395E+00
   -2.2685539660E+01 -2.1642917337E+01 -1.6799924449E+01 -2.3549949951E+00 -1.7958650250E+00  7.3625779182E+00 -1.9182536610E+00
   -1.4644858348E+01 -1.6799924449E+01 -1.9700146224E+01 -4.0170033447E+00 -3.2219263314E+00  1.1867877146E+01 -3.3202524884E+00
   -1.8306292631E+00 -2.3549949951E+00 -4.0170033447E+00  3.4436177481E+00  7.7405859010E+00  3.1347464685E+01 -1.0978970848E+01
   -1.3542655799E+00 -1.7958650250E+00 -3.2219263314E+00  7.7405859010E+00  1.1584453108E+01  3.1823953139E+01 -1.0448681032E+01
    6.0054288368E+00  7.3625779182E+00  1.1867877146E+01  3.1347464685E+01  3.1823953139E+01  1.3870034470E+01 -4.0988456033E+00
   -1.5330535395E+00 -1.9182536610E+00 -3.3202524884E+00 -1.0978970848E+01 -1.0448681032E+01 -4.0988456033E+00  6.2041702583E+01

# CD Bonn 3P0, np
# 3P0_np: supports hs +1,+10,+40,+150 + T -10,-40,-200.
# C1: 2.05/2.03/2.03/2.04/2.06 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.19; C4: none; C6: max|a|=10.0, rms 1.7e-3; det clean.
CHAN 3P0_np MeV 7 22 900.0000 1 1
A A
   -6.4184757919E-01 -3.9645141586E-01  5.9159098869E-01  6.7571614530E+00  7.7254127182E+00  7.3116858411E+00  6.6806769170E+00
   -3.4327759898E+00 -3.0802239470E+00 -1.5657013356E+00  8.6099777471E+00  9.6923014954E+00  1.0000000000E+01 -4.5178099128E+00
   -7.7939407251E+00 -7.7905399976E+00 -7.5581908953E+00 -4.3573159727E+00 -4.5628220947E+00  3.2432470499E-01 -9.6595254976E+00
   -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.8071284265E+00  1.0000000000E+01
   -8.6741753522E+00 -8.0627039039E+00 -6.3485027526E+00 -1.4778220377E+00 -1.1226119688E+00  1.9540227251E+00 -2.0449207846E-01
   -6.5344645657E+00 -5.3425825687E+00 -2.2464087790E+00  4.5161244243E+00  4.2256652892E+00  5.7012260596E-01 -6.5522293957E+00
   -5.3071703684E+00 -3.8985454642E+00 -7.9507132020E-01  2.1626008892E+00  1.9097799243E+00 -1.3013252930E+00  5.6583886236E+00
   -4.3228432584E+00 -2.8523431835E+00 -1.4697383360E-01 -1.5592751165E-02  2.7042803631E-01  5.7318525781E-02 -1.0176009726E+00
   -3.3530226957E+00 -1.8766596468E+00  3.9868597239E-01 -1.7114442709E-01  7.8356212755E-02  5.0439365510E-01 -2.3830091310E+00
   -2.6491960673E+00 -1.2713069309E+00  4.2165030521E-01 -5.5923599514E-01 -4.8320053981E-01 -7.7566405416E-02  2.7979539089E+00
   -2.0765671699E+00 -8.2857428419E-01  3.4250400826E-01 -3.9692054048E-01 -3.8255210344E-01 -3.7719300926E-02 -1.3188872756E+00
   -1.5932788947E+00 -4.9864811815E-01  2.6281402579E-01 -9.0000466248E-03 -9.7387260602E-02 -5.7831386100E-02 -2.9347509756E-01
   -1.2394262599E+00 -3.0062606275E-01  1.3419676757E-01  7.7762131457E-02 -6.1613721696E-03 -2.9266795748E-02  1.0471588657E+00
   -9.4410218412E-01 -1.6170375206E-01  5.8778467864E-02  1.3081810071E-01  1.0014441008E-01  6.1800592004E-02 -9.1299771197E-01
   -7.2154802844E-01 -7.5123383814E-02  9.8454464683E-03  8.3577781021E-02  8.8325389132E-02  1.2487045940E-02  3.6378177055E-01
   -5.4199538354E-01 -2.9427040102E-02 -2.1687372938E-02 -2.4284227493E-03  3.1707434850E-02 -1.2955223927E-02  1.2189813871E-01
   -4.0219661334E-01 -4.1892486759E-05 -2.5126689203E-02 -2.3977076531E-02  4.3829391179E-03 -1.2320244086E-02 -3.1826918876E-01
   -2.8401699545E-01  8.8813513287E-03 -2.6603549231E-02 -3.7929255127E-02 -2.9598298557E-02 -7.5286060925E-03  2.5897255003E-01
   -2.0173868904E-01  1.3676815906E-02 -1.9253433752E-02 -1.5417128063E-02 -2.0444294326E-02  1.3042536242E-02 -9.8231667613E-02
   -1.3557344350E-01  1.3294240549E-02 -1.1811671056E-02  3.4908928892E-03 -6.5494459717E-03  5.8443166310E-03 -3.1546182024E-02
   -9.6127032371E-02  1.1504095824E-02 -6.1234709915E-03  7.9181921585E-03  3.8194887399E-03  1.3151971218E-04  7.4894589350E-02
   -5.1347560581E-02  7.1630447091E-03 -1.7107200139E-03  6.6563485441E-03  5.5906698164E-03 -5.0318524017E-03 -4.9463110620E-02
   -2.3401990258E-02  2.9813495654E-03 -6.4557719884E-04 -5.5152248048E-07  4.3375007526E-05 -4.0984645174E-03  1.3127620549E-02
LAM
   -2.9593939677E+01 -2.3908447744E+01 -1.5584243477E+01 -1.6236822789E+00 -8.8463974122E-01  6.3112815511E+00 -1.6511056403E+00
   -2.3908447744E+01 -2.2651207429E+01 -1.7531681533E+01 -2.0486182830E+00 -1.2023515762E+00  7.6225185779E+00 -2.0352627854E+00
   -1.5584243477E+01 -1.7531681533E+01 -1.9907950689E+01 -3.3277890662E+00 -2.1674928559E+00  1.2043811387E+01 -3.4442139781E+00
   -1.6236822789E+00 -2.0486182830E+00 -3.3277890662E+00  6.2712274047E+00  1.0798706346E+01  3.1074078812E+01 -1.1046473668E+01
   -8.8463974122E-01 -1.2023515762E+00 -2.1674928559E+00  1.0798706346E+01  1.5029337380E+01  3.1886676719E+01 -1.0660113158E+01
    6.3112815511E+00  7.6225185779E+00  1.2043811387E+01  3.1074078812E+01  3.1886676719E+01  1.3807485512E+01 -4.1148326550E+00
   -1.6511056403E+00 -2.0352627854E+00 -3.4442139781E+00 -1.1046473668E+01 -1.0660113158E+01 -4.1148326550E+00  6.1405488953E+01

# CD Bonn 3P0, pp
# 3P0_pp: supports hs +1,+10,+40,+150 + T -10,-40,-200.
# C1: 2.30/2.28/2.27/2.27/2.29 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.25; C4: none; C6: max|a|=10.0, rms 2.7e-3; det clean.
CHAN 3P0_pp MeV 7 22 900.0000 1 1
A A
   -7.3628562322E-01 -4.9913603633E-01  4.5928644788E-01  6.5893378300E+00  7.4591818313E+00  7.3488522648E+00  6.8107283900E+00
   -3.6085598123E+00 -3.2823008598E+00 -1.8517985101E+00  8.1312978294E+00  9.0575716353E+00  1.0000000000E+01 -4.4645365749E+00
   -7.8599676804E+00 -7.8824414987E+00 -7.7224779762E+00 -4.7264427155E+00 -4.9630531887E+00  3.5481924700E-01 -9.6397271936E+00
   -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -1.7160507149E+00  1.0000000000E+01
   -8.8043858278E+00 -8.1511781495E+00 -6.3629615754E+00 -1.3295755175E+00 -1.0578040835E+00  1.9824721687E+00 -2.3718743659E-01
   -6.8098017554E+00 -5.5302022289E+00 -2.2904711371E+00  4.6678399553E+00  4.3054814421E+00  5.5583819250E-01 -6.5111964187E+00
   -5.6378127598E+00 -4.0956081085E+00 -7.9638669495E-01  2.2646054143E+00  2.0094667397E+00 -1.3269374640E+00  5.6307787148E+00
   -4.6693402315E+00 -3.0296570532E+00 -1.0584627115E-01  1.0711335148E-02  3.2103834862E-01  5.8749743831E-02 -1.0091646040E+00
   -3.7092011200E+00 -2.0349049260E+00  4.5046735625E-01 -2.2046525507E-01  5.4557330347E-02  5.2192113651E-01 -2.3793104561E+00
   -2.9869037190E+00 -1.3961492459E+00  4.8013986568E-01 -6.2099900088E-01 -5.2694079381E-01 -6.7800300178E-02  2.7929725926E+00
   -2.3912163323E+00 -9.2148706372E-01  3.9364468194E-01 -4.3727099448E-01 -4.2497588344E-01 -4.5182108946E-02 -1.3184602714E+00
   -1.8765517848E+00 -5.6468672514E-01  2.9885445171E-01 -1.5845673671E-02 -1.1813857520E-01 -6.6240924480E-02 -2.9105576462E-01
   -1.4914227906E+00 -3.4220677143E-01  1.5595770063E-01  9.6628781059E-02 -1.6195733592E-03 -2.9956564235E-02  1.0463458427E+00
   -1.1606703469E+00 -1.8553872516E-01  6.7061542533E-02  1.5477361226E-01  1.1627771557E-01  6.7091046568E-02 -9.1513514631E-01
   -9.0831836628E-01 -8.5538823709E-02  8.7047723075E-03  9.8340915045E-02  1.0522435211E-01  1.6209219319E-02  3.6640573089E-01
   -6.9465830542E-01 -3.1118916066E-02 -2.7834987853E-02 -1.1523971454E-03  4.1154765886E-02 -1.4786131593E-02  1.2142898171E-01
   -5.2774777077E-01  3.3421430869E-03 -3.3351478200E-02 -3.2202663349E-02  3.8021878663E-03 -1.5497010299E-02 -3.2005940169E-01
   -3.7783433865E-01  1.4151470506E-02 -3.4357563118E-02 -4.6976677255E-02 -3.6457446578E-02 -8.1609429274E-03  2.6132526472E-01
   -2.7378976890E-01  1.9653859957E-02 -2.5510605362E-02 -1.9635529194E-02 -2.7486524113E-02  1.4835621740E-02 -9.9318492413E-02
   -1.8570639794E-01  1.8733317186E-02 -1.6049936212E-02  4.4140927255E-03 -9.0294506056E-03  7.1576771131E-03 -3.2723575375E-02
   -1.3444460358E-01  1.6456417389E-02 -8.3286064175E-03  1.0696360760E-02  5.4525070633E-03 -1.4543764159E-04  7.7682245757E-02
   -7.2452274051E-02  1.0151862942E-02 -2.5428605028E-03  8.3048088987E-03  7.6053997362E-03 -5.8105684938E-03 -5.1315841830E-02
   -3.4096121394E-02  4.4125849292E-03 -7.6497365641E-04  4.5811143996E-04  9.2488261986E-04 -4.3281667820E-03  1.3346048546E-02
LAM
   -2.8701131266E+01 -2.2709643192E+01 -1.4647559847E+01 -1.8021022783E+00 -1.2750774327E+00  5.9953726348E+00 -1.5318285597E+00
   -2.2709643192E+01 -2.1658993950E+01 -1.6798026229E+01 -2.3189202751E+00 -1.7008893296E+00  7.3493071413E+00 -1.9164448954E+00
   -1.4647559847E+01 -1.6798026229E+01 -1.9681254720E+01 -3.9545714250E+00 -3.0796427134E+00  1.1844819115E+01 -3.3163516014E+00
   -1.8021022783E+00 -2.3189202751E+00 -3.9545714250E+00  3.6137854761E+00  7.9961762745E+00  3.1285017938E+01 -1.0961635777E+01
   -1.2750774327E+00 -1.7008893296E+00 -3.0796427134E+00  7.9961762745E+00  1.1956197204E+01  3.1840593107E+01 -1.0467342623E+01
    5.9953726348E+00  7.3493071413E+00  1.1844819115E+01  3.1285017938E+01  3.1840593107E+01  1.3833865128E+01 -4.1008178332E+00
   -1.5318285597E+00 -1.9164448954E+00 -3.3163516014E+00 -1.0961635777E+01 -1.0467342623E+01 -4.1008178332E+00  6.1913471247E+01

# CD Bonn 3P1, nn
# 3P1_nn: supports hs +1,+10,+40,+150 + T -10,-40,-200.
# C1: 0.71/0.68/0.64/0.60/0.54 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.39; C4: none; C6: max|a|=10.0, rms 3.2e-3; det clean.
CHAN 3P1_nn MeV 7 22 900.0000 1 1
A A
    4.0376077167E+00  4.4486397052E+00  4.7654717628E+00  5.3718200296E+00  5.7494282722E+00  7.9569451399E+00  7.2070499486E+00
    9.3575253139E+00  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01 -4.5126754814E+00
    1.0000000000E+01  9.9173379225E+00  8.1938426469E+00  5.3354869183E+00  4.2162260249E+00 -1.5602677220E+00 -9.2804761012E+00
    9.0964134685E+00  8.1168531558E+00  4.7170504924E+00  7.9425709053E-02 -8.7197419141E-01 -4.0355648441E+00  1.0000000000E+01
    9.0747752471E+00  7.5717113944E+00  3.4577449193E+00 -5.9578153622E-01 -8.2985661643E-01  8.2881197311E-01 -7.3439096338E-01
    8.9922517335E+00  7.1357638337E+00  2.7911650511E+00 -1.0204722769E-01 -2.6288263612E-01  8.8768202617E-01 -6.0056202651E+00
    8.0785688083E+00  5.8508405014E+00  1.4515638267E+00 -4.8818902452E-01 -6.3826586430E-01 -4.9974491829E-01  5.4971305360E+00
    6.9688263630E+00  4.5252267228E+00  4.4972633590E-01 -3.5953205592E-01 -3.4059446635E-01  1.2148423245E-01 -1.1892592230E+00
    5.9531763893E+00  3.4412984218E+00 -2.0403148445E-02  7.5645994657E-02  8.8440512462E-02  3.9570639847E-02 -2.1225572415E+00
    4.9245252705E+00  2.4636402144E+00 -3.0950612079E-01  1.4257786558E-01  1.2862771783E-01 -2.0170933667E-01  2.6143784375E+00
    4.0452060895E+00  1.7101098103E+00 -3.6432135198E-01  1.3002062037E-01  1.4056488672E-01  8.5540493173E-02 -1.2701620239E+00
    3.2780438588E+00  1.1514436063E+00 -2.9969346373E-01  6.6377318642E-02  7.1590726291E-02  5.7279111853E-02 -1.9739254832E-01
    2.6384362839E+00  7.2782831899E-01 -2.1780095072E-01 -2.5689322121E-02 -1.7150904507E-02 -8.0655866142E-03  8.4172132303E-01
    2.0955169466E+00  4.4159186842E-01 -1.1918804362E-01 -4.3084793145E-02 -3.6703438751E-02 -1.4730006677E-02 -6.9948524901E-01
    1.6676533042E+00  2.4245946810E-01 -4.7384729254E-02 -3.6402876298E-02 -4.0658477909E-02 -3.0981788666E-02  2.6810212072E-01
    1.2946892843E+00  1.1502218857E-01 -1.5357604268E-03 -1.3871326257E-02 -2.0296549846E-02  1.3347428601E-02  4.3679911196E-02
    1.0161970804E+00  3.7499031373E-02  2.4681178871E-02  8.8656258235E-03  1.5618811133E-03  1.6273336090E-02 -1.3819795476E-01
    7.6292649856E-01 -5.9136815898E-03  3.0259908958E-02  1.2804173446E-02  9.3012683592E-03 -3.6093391204E-04  1.2846937745E-01
    5.8592623613E-01 -2.7666855895E-02  2.8344604092E-02  1.0533541651E-02  1.1665107047E-02 -4.3787758240E-03 -1.1373713406E-01
    4.1380993801E-01 -3.2846119062E-02  2.0020959922E-02  2.2976135738E-03  4.7721228749E-03 -5.4740026382E-03  7.4535350227E-02
    2.8874120113E-01 -2.9595938133E-02  1.1397874715E-02 -2.7002104243E-03 -2.8945607314E-04  2.8808009385E-03  1.2909566357E-02
    1.4752121128E-01 -1.7081833479E-02  4.6908319947E-03 -2.9444206499E-03 -2.1941302106E-03  2.7501162794E-04 -6.5578640968E-02
    6.2886022333E-02 -7.3397133911E-03  9.7426026487E-04 -1.6409623411E-03 -1.4335977705E-03 -3.9419573808E-04  3.3418237158E-02
LAM
    8.1595900322E+01  5.7825519321E+01  2.6501209451E+01  1.1605003425E+01  9.2964637858E+00  4.5079539154E+00 -1.5887843565E+00
    5.7825519321E+01  5.2043412691E+01  3.0289881484E+01  1.4084109889E+01  1.1512872242E+01  5.6173131213E+00 -1.9557939929E+00
    2.6501209451E+01  3.0289881484E+01  2.9621767445E+01  1.7938648629E+01  1.5567300242E+01  7.7204654519E+00 -2.5934407419E+00
    1.1605003425E+01  1.4084109889E+01  1.7938648629E+01  2.1770950687E+01  2.1002832924E+01  1.2721860581E+01 -3.9702984411E+00
    9.2964637858E+00  1.1512872242E+01  1.5567300242E+01  2.1002832924E+01  2.0755563316E+01  1.4801050418E+01 -3.9681713010E+00
    4.5079539154E+00  5.6173131213E+00  7.7204654519E+00  1.2721860581E+01  1.4801050418E+01  2.6024302046E+01 -3.4228805763E+00
   -1.5887843565E+00 -1.9557939929E+00 -2.5934407419E+00 -3.9702984411E+00 -3.9681713010E+00 -3.4228805763E+00  6.5877453431E+01

# CD Bonn 3P1, np
# 3P1_np: supports hs +1,+10,+40,+150 + T -10,-40,-200.
# C1: 0.63/0.61/0.57/0.53/0.46 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.34; C4: none; C6: max|a|=10.0, rms 2.1e-3; det clean.
CHAN 3P1_np MeV 7 22 900.0000 1 1
A A
    4.1799946057E+00  4.4865109633E+00  4.7912611924E+00  5.3862038845E+00  5.7590626648E+00  7.9571993728E+00  7.2100637650E+00
    9.5854554474E+00  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01 -4.5091900124E+00
    1.0000000000E+01  9.7179866580E+00  8.0727200591E+00  5.2871089325E+00  4.1915725557E+00 -1.5455857243E+00 -9.2750645245E+00
    8.8273407255E+00  7.7319785364E+00  4.5143697869E+00  3.1045501977E-02 -8.8266709334E-01 -4.0083253755E+00  1.0000000000E+01
    8.6769246299E+00  7.1227370106E+00  3.2753123701E+00 -5.9590943714E-01 -8.0133495914E-01  8.4138409429E-01 -7.3825480584E-01
    8.5296980469E+00  6.6836016450E+00  2.6681240712E+00 -6.9537174213E-02 -2.1585826592E-01  8.8032054283E-01 -6.0035201162E+00
    7.5361080385E+00  5.4052296120E+00  1.3787974904E+00 -4.5968354993E-01 -6.0354706469E-01 -5.1084721965E-01  5.4976449657E+00
    6.3810942904E+00  4.1124996956E+00  4.2572605791E-01 -3.4659804321E-01 -3.2653545257E-01  1.2259375903E-01 -1.1905667216E+00
    5.3525923847E+00  3.0850214123E+00 -3.4781667577E-03  7.2575935490E-02  8.4189208618E-02  4.8016392804E-02 -2.1221949397E+00
    4.3375832213E+00  2.1690233280E+00 -2.7016616232E-01  1.2865697910E-01  1.1370951281E-01 -1.9784981176E-01  2.6155122840E+00
    3.4861200916E+00  1.4800037497E+00 -3.1714663668E-01  1.1677078537E-01  1.2649173344E-01  8.2495428780E-02 -1.2719741246E+00
    2.7679218000E+00  9.8092185464E-01 -2.5622948282E-01  6.0677622753E-02  6.4971885895E-02  5.2613399267E-02 -1.9645007895E-01
    2.1756470309E+00  6.0895004764E-01 -1.8533310035E-01 -2.3471059197E-02 -1.5655012896E-02 -8.6662225361E-03  8.4258079157E-01
    1.6926429878E+00  3.6444652581E-01 -9.9516386640E-02 -3.6738950432E-02 -3.0507651021E-02 -1.1671105370E-02 -7.0151514877E-01
    1.3154888821E+00  1.9798609996E-01 -3.9456964588E-02 -3.0795916816E-02 -3.4334334506E-02 -2.8756030107E-02  2.6960652505E-01
    1.0010272820E+00  9.3407755275E-02 -2.2405290065E-03 -1.1754650307E-02 -1.6877277017E-02  1.2423675586E-02  4.3864642896E-02
    7.6814624758E-01  3.2086628105E-02  1.8983478206E-02  7.6838170020E-03  1.5911373689E-03  1.4231095753E-02 -1.3958932233E-01
    5.6700331800E-01 -2.3002978959E-03  2.2709126144E-02  1.0160679943E-02  7.2055875809E-03 -8.8728513453E-04  1.2950895291E-01
    4.2669716086E-01 -1.8535073103E-02  2.1237755637E-02  8.5629401886E-03  9.4741732622E-03 -3.2965844741E-03 -1.1354757205E-01
    2.9792813078E-01 -2.2711715949E-02  1.4677641489E-02  1.7892849954E-03  3.6980996576E-03 -4.5612930660E-03  7.3822186437E-02
    2.0353419955E-01 -2.0362182309E-02  8.1790825330E-03 -2.1880422099E-03 -2.4045074887E-04  2.7852206646E-03  1.3135097858E-02
    1.0298599972E-01 -1.1693347310E-02  3.2962374103E-03 -2.3735195837E-03 -1.8298010440E-03 -1.7806988154E-04 -6.5484086228E-02
    4.2154377713E-02 -4.9560741951E-03  5.9668692064E-04 -1.4051235960E-03 -1.2469693311E-03 -5.9531778666E-04  3.3411518500E-02
LAM
    8.1486082862E+01  5.8559325130E+01  2.8012165391E+01  1.2519683817E+01  1.0137004967E+01  4.9556801973E+00 -1.7116332959E+00
    5.8559325130E+01  5.1593028120E+01  3.0807616368E+01  1.4641725687E+01  1.2088169914E+01  5.9446882852E+00 -2.0286303003E+00
    2.8012165391E+01  3.0807616368E+01  2.9706419264E+01  1.8316998390E+01  1.5990314683E+01  8.0149129582E+00 -2.6453215701E+00
    1.2519683817E+01  1.4641725687E+01  1.8316998390E+01  2.1904835595E+01  2.1128807135E+01  1.2976376080E+01 -3.9969298603E+00
    1.0137004967E+01  1.2088169914E+01  1.5990314683E+01  2.1128807135E+01  2.0857670570E+01  1.5016909044E+01 -3.9771729378E+00
    4.9556801973E+00  5.9446882852E+00  8.0149129582E+00  1.2976376080E+01  1.5016909044E+01  2.6122355602E+01 -3.3726075240E+00
   -1.7116332959E+00 -2.0286303003E+00 -2.6453215701E+00 -3.9969298603E+00 -3.9771729378E+00 -3.3726075240E+00  6.6207855128E+01

# CD Bonn 3P1, pp
# 3P1_pp: supports hs +1,+10,+40,+150 + T -10,-40,-200.
# C1: 0.68/0.65/0.62/0.58/0.51 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.38; C4: none; C6: max|a|=10.0, rms 3.2e-3; det clean.
CHAN 3P1_pp MeV 7 22 900.0000 1 1
A A
    4.0361450134E+00  4.4468437831E+00  4.7619934131E+00  5.3661904625E+00  5.7451933197E+00  7.9548860866E+00  7.2028433197E+00
    9.3564657588E+00  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01 -4.5147745106E+00
    1.0000000000E+01  9.9220710429E+00  8.2063547228E+00  5.3553811824E+00  4.2294048342E+00 -1.5587961227E+00 -9.2784694055E+00
    9.0891458133E+00  8.1164906168E+00  4.7297404037E+00  9.9578945515E-02 -8.6145157081E-01 -4.0413763888E+00  1.0000000000E+01
    9.0555883360E+00  7.5596925702E+00  3.4594264689E+00 -5.9170091022E-01 -8.3069740998E-01  8.2306754368E-01 -7.3359892715E-01
    8.9671750068E+00  7.1187319846E+00  2.7886246944E+00 -1.0349787446E-01 -2.6452140474E-01  8.8980235348E-01 -6.0071128964E+00
    8.0540021083E+00  5.8360395765E+00  1.4523188515E+00 -4.8692014975E-01 -6.3620232002E-01 -4.9760730020E-01  5.4970533020E+00
    6.9464337997E+00  4.5135915972E+00  4.5237157644E-01 -3.5970982493E-01 -3.3950694595E-01  1.2025101094E-01 -1.1871559868E+00
    5.9336139529E+00  3.4328010331E+00 -1.7472121440E-02  7.3806740098E-02  8.8063523421E-02  3.9432808468E-02 -2.1246520030E+00
    4.9082964394E+00  2.4582187293E+00 -3.0661001324E-01  1.4151173713E-01  1.2807498787E-01 -2.0115652402E-01  2.6145367460E+00
    4.0318287028E+00  1.7068605887E+00 -3.6232848013E-01  1.2966283290E-01  1.3987829571E-01  8.5370381679E-02 -1.2685568543E+00
    3.2672779217E+00  1.1497562529E+00 -2.9863290478E-01  6.6723062095E-02  7.1291683999E-02  5.7117745356E-02 -1.9907754488E-01
    2.6298377518E+00  7.2721981113E-01 -2.1742942015E-01 -2.5035481142E-02 -1.7074514121E-02 -8.1137905678E-03  8.4216714530E-01
    2.0887701233E+00  4.4158375349E-01 -1.1934439987E-01 -4.2724772713E-02 -3.6534301059E-02 -1.4637448446E-02 -6.9875840533E-01
    1.6623683008E+00  2.4280988337E-01 -4.7755505464E-02 -3.6349507480E-02 -4.0469278263E-02 -3.0877233514E-02  2.6716933617E-01
    1.2906894513E+00  1.1550718603E-01 -1.9552547963E-03 -1.4051461001E-02 -2.0213884780E-02  1.3296647820E-02  4.4049903487E-02
    1.0131554985E+00  3.8002820024E-02  2.4325620212E-02  8.6390091184E-03  1.5523587406E-03  1.6213585844E-02 -1.3800775711E-01
    7.6077767135E-01 -5.4664259758E-03  3.0028184159E-02  1.2686771323E-02  9.2533055581E-03 -3.6850775521E-04  1.2819170740E-01
    5.8435128733E-01 -2.7297748743E-02  2.8227126469E-02  1.0520842295E-02  1.1608853726E-02 -4.3487054840E-03 -1.1365168055E-01
    4.1273049861E-01 -3.2562348457E-02  1.9996378764E-02  2.3604499657E-03  4.7513347836E-03 -5.4486244646E-03  7.4519178027E-02
    2.8791009230E-01 -2.9388323129E-02  1.1420347977E-02 -2.6342280535E-03 -2.8567636201E-04  2.8711004820E-03  1.2961875609E-02
    1.4704842694E-01 -1.6968245916E-02  4.7172554091E-03 -2.9053875375E-03 -2.1803927632E-03  2.6640746531E-04 -6.5549917733E-02
    6.2650685178E-02 -7.2941724476E-03  9.8847992350E-04 -1.6281261131E-03 -1.4263854621E-03 -3.9883407487E-04  3.3357637952E-02
LAM
    8.1130173743E+01  5.7545710091E+01  2.6423301158E+01  1.1584720093E+01  9.2666076461E+00  4.4692841431E+00 -1.5820199171E+00
    5.7545710091E+01  5.1802444869E+01  3.0187111943E+01  1.4051669825E+01  1.1470028184E+01  5.5680298955E+00 -1.9467370434E+00
    2.6423301158E+01  3.0187111943E+01  2.9503756049E+01  1.7876580772E+01  1.5492281649E+01  7.6509189644E+00 -2.5796223482E+00
    1.1584720093E+01  1.4051669825E+01  1.7876580772E+01  2.1670191574E+01  2.0896236237E+01  1.2622937061E+01 -3.9499297713E+00
    9.2666076461E+00  1.1470028184E+01  1.5492281649E+01  2.0896236237E+01  2.0649746641E+01  1.4712028686E+01 -3.9543781652E+00
    4.4692841431E+00  5.5680298955E+00  7.6509189644E+00  1.2622937061E+01  1.4712028686E+01  2.5933014224E+01 -3.4312050047E+00
   -1.5820199171E+00 -1.9467370434E+00 -2.5796223482E+00 -3.9499297713E+00 -3.9543781652E+00 -3.4312050047E+00  6.5707596251E+01

# CD Bonn 1P1, np
# 1P1_np: supports hs +1,+10,+40,+150 + T -40,-200 (k 620/1400).
# C1: 2.49/2.43/2.34/2.26/2.16 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.82; C4: none; C6: max|a|=10.0, rms 5.5e-3; det clean.
CHAN 1P1_np MeV 6 22 900.0000 1 1
A A
    3.2065897531E+00  3.5435035498E+00  4.3489414614E+00  4.9301174422E+00  7.8233703327E+00  5.5775830338E+00
    8.1303776965E+00  8.7252973879E+00  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01 -5.9717557062E+00
    9.9700608483E+00  1.0000000000E+01  9.6580490528E+00  6.7826299600E+00 -7.6824084544E-01 -7.5650562697E+00
    9.6860619681E+00  8.7209464746E+00  5.9063738537E+00  7.4819545353E-01 -4.4144763131E+00  1.0000000000E+01
    9.6173648018E+00  7.9073827379E+00  3.6784361507E+00 -1.1172480287E+00  1.0923157165E-01 -1.6034420717E+00
    1.0000000000E+01  7.8887395132E+00  3.3015123611E+00  3.6218185528E-02  1.5732272598E+00 -5.1843840604E+00
    9.5780455125E+00  7.0000012005E+00  2.0504341085E+00 -2.7501161769E-01 -8.5626664539E-01  5.0022125806E+00
    8.6122212174E+00  5.6676829070E+00  6.7063202834E-01 -5.0752717501E-01 -1.7055976129E-01 -1.0345932807E+00
    7.6407773316E+00  4.4959377870E+00 -1.2562104233E-02  4.4822385996E-02  4.8393825519E-01 -1.9825032427E+00
    6.5446219439E+00  3.3678222520E+00 -4.4681205939E-01  1.8311930039E-01 -3.3073404070E-01  2.3097442622E+00
    5.5326105996E+00  2.4201000278E+00 -5.7226278943E-01  1.8442124728E-01  2.1693537861E-02 -9.6218668558E-01
    4.5741006577E+00  1.6706442391E+00 -5.0999070834E-01  9.5434730424E-02  9.8252137749E-02 -4.2389790374E-01
    3.7637424657E+00  1.0953012968E+00 -3.7054310450E-01 -1.9565692278E-02 -8.7164732186E-03  9.8398719676E-01
    3.0204291333E+00  6.7752067559E-01 -2.2003307993E-01 -7.1534157398E-02 -3.5997994995E-03 -7.5518082994E-01
    2.4335055469E+00  3.8341461155E-01 -9.2609167544E-02 -6.2247388689E-02 -5.0032853586E-02  2.0107758959E-01
    1.8946235260E+00  1.9290657381E-01 -4.8420316501E-03 -2.1610701660E-02  1.1298550987E-02  2.4004480514E-01
    1.4895401944E+00  6.7562639236E-02  3.8838607181E-02  7.6691622496E-03  2.1484388382E-02 -3.7017386125E-01
    1.1120273604E+00  2.5075893960E-03  5.8462166866E-02  2.6396003562E-02  1.3544768332E-02  2.4194836947E-01
    8.5043613170E-01 -3.6675522856E-02  5.1269007020E-02  1.4536927005E-02 -1.5796952686E-02 -4.1601642496E-02
    5.8114314440E-01 -4.2332483765E-02  3.9841048302E-02  6.8270493120E-03 -9.8266050738E-03 -7.2610034933E-02
    3.9764689376E-01 -3.9445133608E-02  2.2205346930E-02 -4.4474188939E-03 -2.8270059219E-03  7.4033243276E-02
    1.9370913154E-01 -2.1833040558E-02  1.0274484650E-02 -3.4483495255E-03  8.7574814410E-03 -3.1407094072E-02
    9.2015817353E-02 -1.0547355688E-02  2.6082187318E-03 -2.1533767692E-03  3.0486015282E-03  4.7942530939E-03
LAM
    7.0985119225E+01  4.8020289362E+01  2.2039486992E+01  9.9665194051E+00  4.2057348435E+00 -6.0642547101E-01
    4.8020289362E+01  4.3277717053E+01  2.6905204703E+01  1.2723225821E+01  5.6111981704E+00 -8.0754993594E-01
    2.2039486992E+01  2.6905204703E+01  3.2537008584E+01  2.0016306271E+01  9.8939045246E+00 -1.3942229335E+00
    9.9665194051E+00  1.2723225821E+01  2.0016306271E+01  2.5878420413E+01  1.8402211936E+01 -2.5854487264E+00
    4.2057348435E+00  5.6111981704E+00  9.8939045246E+00  1.8402211936E+01  4.3249620261E+01 -3.7094690751E+00
   -6.0642547101E-01 -8.0754993594E-01 -1.3942229335E+00 -2.5854487264E+00 -3.7094690751E+00  5.0646907700E+01

# CD Bonn 1D2, nn
# 1D2_nn: supports hs +10,+40,+150 + T -15,-60,-200 (k 430/800/1400).
# C1: 1.67/1.68/1.68/1.69/1.69 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.31; C4: none; C6: max|a|=10.0, rms 9.2e-4; det clean.
CHAN 1D2_nn MeV 6 22 900.0000 2 2
A A
   -2.7590454694E+00 -4.0234955641E+00 -5.3093940786E+00 -5.5153176987E+00 -5.6742320966E+00  3.2016084803E+00
   -7.0963883125E+00 -9.2659334320E+00 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -6.9755382883E+00
   -9.1867238471E+00 -1.0000000000E+01 -6.6907527010E+00 -6.0297607041E+00 -3.8472043881E+00 -4.2641117971E+00
   -1.0000000000E+01 -8.4867771226E+00 -2.3210588219E+00 -1.5170678630E+00  2.7655636488E+00  1.0000000000E+01
   -9.6289075149E+00 -6.0544864420E+00  7.8450193242E-01  1.2922113777E+00  3.5096599564E+00 -3.9963631391E+00
   -9.0349353234E+00 -3.7886939478E+00  1.3701143773E+00  1.3248415553E+00 -2.7062223787E+00 -4.1383535297E+00
   -7.9570900147E+00 -2.2499068936E+00  4.1994860099E-01 -2.3280348044E-02 -1.7014608508E+00  6.3097948956E+00
   -7.0117543936E+00 -9.1763114336E-01  2.0966061559E-01 -6.3949971092E-02  2.9006435147E+00 -2.8805902072E+00
   -5.6772075087E+00 -1.5556524887E-01 -1.6483959684E-01 -2.6101745593E-01 -1.0648317962E+00 -1.4598774033E+00
   -4.7821697083E+00  3.1142170595E-01 -2.5955956980E-01 -1.7649897516E-01 -4.1992337375E-01  3.3318272289E+00
   -3.5534077365E+00  4.7710817391E-01 -1.0523939685E-01  3.7061798914E-02  5.4019114797E-01 -2.5203119126E+00
   -2.8911649351E+00  4.8967432929E-01 -5.0715633440E-02  5.4791382055E-02 -2.7644602553E-01  6.4828981323E-01
   -1.9414704391E+00  3.7230451387E-01  7.1821773818E-02  8.1799906203E-02  1.8263243422E-01  7.4360085915E-01
   -1.5518291584E+00  2.6453835242E-01  6.1619876865E-02  2.1790087904E-02 -1.0067476206E-01 -1.1151687960E+00
   -9.0070176118E-01  1.1765306166E-01  4.7293831707E-02 -2.4984771774E-02 -2.7901519065E-02  7.6413786577E-01
   -7.2986581240E-01  4.9082072480E-02  5.1322769023E-04 -2.7671813368E-02  7.2680011306E-02 -2.3540728332E-01
   -3.2606842669E-01 -3.1400122354E-02 -1.8177005983E-02 -2.3987494759E-02 -4.1072588440E-02 -1.1733802276E-01
   -2.8855014677E-01 -3.8147033348E-02 -2.6033369699E-02  5.9375871004E-03  3.2831234348E-02  2.2900023476E-01
   -6.5617448389E-02 -5.9884893278E-02 -1.0971481446E-02  8.6370674610E-03 -4.2696516040E-02 -1.9584621657E-01
   -8.6001403211E-02 -3.7014723151E-02 -2.3777096893E-03  1.2707150339E-02  1.8752509088E-02  1.2383124623E-01
    1.5036236180E-02 -3.4234448235E-02  8.0332016741E-03  5.4882344262E-04  1.9377346054E-03 -6.4209132056E-02
   -1.4092751006E-02 -1.2643287023E-02  5.3721155912E-03 -1.1356491083E-03  8.0039219571E-03  2.7610633274E-02
    1.4586235432E-02 -8.3573908936E-03  4.0542603298E-03 -3.7648735923E-03 -7.3287062681E-03 -7.7571964915E-03
LAM
   -7.6341523020E-06 -6.1475540391E-06 -3.7093326715E-06 -3.5553558982E-06 -2.8696806527E-06 -3.7739180206E-07
   -6.1475540391E-06 -1.0691775391E-05 -9.1135706619E-06 -8.7964520764E-06 -7.3881756513E-06 -9.8441557772E-07
   -3.7093326715E-06 -9.1135706619E-06 -1.8731937127E-05 -1.9465004321E-05 -1.9689118655E-05 -2.6908327058E-06
   -3.5553558982E-06 -8.7964520764E-06 -1.9465004321E-05 -2.0852503592E-05 -2.2504170891E-05 -3.1777615792E-06
   -2.8696806527E-06 -7.3881756513E-06 -1.9689118655E-05 -2.2504170891E-05 -4.1316529366E-05  1.7684487945E-06
   -3.7739180206E-07 -9.8441557772E-07 -2.6908327058E-06 -3.1777615792E-06  1.7684487945E-06  4.4871601677E-05

# CD Bonn 1D2, np
# 1D2_np: supports hs +10,+40,+150 + T -15,-60,-200.
# C1: 1.59/1.59/1.60/1.60/1.60 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.27; C4: none; C6: max|a|=10.0, rms 5.5e-4; det clean.
CHAN 1D2_np MeV 6 22 900.0000 2 2
A A
   -2.8637106957E+00 -4.0245883457E+00 -5.2746319184E+00 -5.4763961656E+00 -5.4932191578E+00  3.3025824303E+00
   -7.3032496279E+00 -9.2803799916E+00 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -6.9233289812E+00
   -9.3725089103E+00 -1.0000000000E+01 -6.7539874411E+00 -6.0907456689E+00 -4.0283522112E+00 -4.3262545480E+00
   -1.0000000000E+01 -8.4384284845E+00 -2.3383981879E+00 -1.5181017535E+00  2.8972496336E+00  1.0000000000E+01
   -9.5006911759E+00 -5.9690903721E+00  7.8520628968E-01  1.3128388173E+00  3.5504422584E+00 -3.9884348071E+00
   -8.6921317303E+00 -3.7117754751E+00  1.3659066243E+00  1.3293494091E+00 -2.8208059058E+00 -4.1192900120E+00
   -7.5781591076E+00 -2.1941510818E+00  4.2334428779E-01 -1.2747188274E-02 -1.6738954952E+00  6.2876567602E+00
   -6.4935356422E+00 -9.1337905546E-01  2.1219541478E-01 -6.3420623086E-02  2.9478021653E+00 -2.8865517734E+00
   -5.2262237733E+00 -1.8698664195E-01 -1.5600368893E-01 -2.5439070547E-01 -1.0828171666E+00 -1.4276724612E+00
   -4.2646894622E+00  2.4046357381E-01 -2.4590563193E-01 -1.7299053923E-01 -4.3918637856E-01  3.2997203648E+00
   -3.1708482568E+00  4.0055860778E-01 -9.7812116696E-02  3.7406690062E-02  5.4787603710E-01 -2.5086576741E+00
   -2.4809209705E+00  4.0773853511E-01 -4.9049953726E-02  4.8182359373E-02 -2.6973885242E-01  6.5586418557E-01
   -1.6870290318E+00  3.1371555623E-01  6.3647702740E-02  7.6636933216E-02  1.8358939263E-01  7.3107601173E-01
   -1.2798082425E+00  2.1898913221E-01  5.3880064748E-02  1.8607262596E-02 -1.0697942753E-01 -1.1084473438E+00
   -7.6937976792E-01  1.0095806947E-01  4.0727589203E-02 -2.1242384704E-02 -2.7376322540E-02  7.6356158137E-01
   -5.7772001522E-01  4.2634080650E-02  1.3505569174E-03 -2.4130400612E-02  7.5613965499E-02 -2.3618202726E-01
   -2.8083367194E-01 -1.9790573510E-02 -1.5148574775E-02 -2.0147236169E-02 -4.1463047008E-02 -1.1762276409E-01
   -2.1878607333E-01 -2.6720892430E-02 -2.0818912794E-02  4.8074444577E-03  3.1219998952E-02  2.2909193119E-01
   -6.4448261650E-02 -4.2775301483E-02 -8.9533243873E-03  7.2195036797E-03 -4.1929926911E-02 -1.9444184375E-01
   -6.2156338103E-02 -2.6452105890E-02 -1.8557668840E-03  1.0079820266E-02  1.9626422043E-02  1.2171656496E-01
    4.1925908151E-03 -2.4315338832E-02  6.1438686929E-03  5.0192394241E-04  2.0396707469E-03 -6.2722063807E-02
   -9.5267877445E-03 -8.9275173815E-03  4.0629051725E-03 -9.6004827294E-04  6.7430626115E-03  2.7145663203E-02
    8.4455003413E-03 -5.8861221488E-03  3.0451743822E-03 -2.8561073737E-03 -7.1210204195E-03 -7.7851292374E-03
LAM
   -8.2178010869E-06 -6.6245271761E-06 -4.0130064402E-06 -3.8404081236E-06 -3.0762497894E-06 -3.8803408038E-07
   -6.6245271761E-06 -1.0680169770E-05 -9.1420045924E-06 -8.8137111374E-06 -7.3372245609E-06 -9.3726879659E-07
   -4.0130064402E-06 -9.1420045924E-06 -1.8514584621E-05 -1.9259007525E-05 -1.9303237934E-05 -2.5180596787E-06
   -3.8404081236E-06 -8.8137111374E-06 -1.9259007525E-05 -2.0640338366E-05 -2.2085335389E-05 -2.9757858291E-06
   -3.0762497894E-06 -7.3372245609E-06 -1.9303237934E-05 -2.2085335389E-05 -4.0110473866E-05  2.6593086472E-06
   -3.8803408038E-07 -9.3726879659E-07 -2.5180596787E-06 -2.9757858291E-06  2.6593086472E-06  4.4490729840E-05

# CD Bonn 1D2, pp
# 1D2_pp: supports hs +10,+40,+150 + T -15,-60,-200.
# C1: 1.52/1.52/1.53/1.53/1.53 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.31; C4: none; C6: max|a|=10.0, rms 9.2e-4; det clean.
CHAN 1D2_pp MeV 6 22 900.0000 2 2
A A
   -2.7506010463E+00 -4.0080253277E+00 -5.2923776571E+00 -5.4988445559E+00 -5.5375622858E+00  3.2593156363E+00
   -7.0825078262E+00 -9.2460856927E+00 -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -6.9412343635E+00
   -9.1806058999E+00 -1.0000000000E+01 -6.7285081154E+00 -6.0609639911E+00 -4.0520671324E+00 -4.3021873103E+00
   -1.0000000000E+01 -8.4975695113E+00 -2.3485437041E+00 -1.5308545689E+00  2.7850341474E+00  1.0000000000E+01
   -9.6360809004E+00 -6.0716407976E+00  7.7802531560E-01  1.2981382348E+00  3.6109838308E+00 -3.9842414341E+00
   -9.0452618872E+00 -3.8060503676E+00  1.3743531903E+00  1.3315781609E+00 -2.7502714360E+00 -4.1390564952E+00
   -7.9703738502E+00 -2.2642171375E+00  4.2637248672E-01 -2.2587839812E-02 -1.7324936916E+00  6.3008036657E+00
   -7.0241997720E+00 -9.2721336657E-01  2.1346618768E-01 -6.4188322497E-02  2.9397823020E+00 -2.8745811610E+00
   -5.6905081988E+00 -1.6133216112E-01 -1.6342859722E-01 -2.6235108704E-01 -1.0774389948E+00 -1.4556400763E+00
   -4.7927399133E+00  3.0974518461E-01 -2.6148855375E-01 -1.7810908224E-01 -4.2492288944E-01  3.3200176560E+00
   -3.5642535452E+00  4.7691540707E-01 -1.0697143501E-01  3.7215340925E-02  5.4751101977E-01 -2.5088329491E+00
   -2.8987830970E+00  4.9166586937E-01 -5.2167090471E-02  5.5289235638E-02 -2.8128439945E-01  6.4337278908E-01
   -1.9493498289E+00  3.7383864347E-01  7.1679926927E-02  8.2339827490E-02  1.8520182047E-01  7.4117059018E-01
   -1.5566913903E+00  2.6688178281E-01  6.2098808316E-02  2.2140793772E-02 -1.0098769079E-01 -1.1091353719E+00
   -9.0595061047E-01  1.1876214313E-01  4.8071118155E-02 -2.5281200990E-02 -2.9294099548E-02  7.5907711640E-01
   -7.3262707151E-01  5.0456201036E-02  9.0910680963E-04 -2.7820006511E-02  7.4242747496E-02 -2.3358648818E-01
   -3.2929953649E-01 -3.1183573669E-02 -1.8014885168E-02 -2.4252789392E-02 -4.2092452823E-02 -1.1651650845E-01
   -2.8993051941E-01 -3.7711716829E-02 -2.6300470931E-02  6.0056084869E-03  3.3794261298E-02  2.2737623009E-01
   -6.7435168335E-02 -6.0183988300E-02 -1.1139941616E-02  8.6749882732E-03 -4.3728805351E-02 -1.9470451288E-01
   -8.6589104678E-02 -3.7027940695E-02 -2.5952038564E-03  1.2819298075E-02  1.9058368048E-02  1.2334281365E-01
    1.4158507107E-02 -3.4563621328E-02  8.0600524637E-03  5.5624468650E-04  1.9004549122E-03 -6.4007784657E-02
   -1.4270528687E-02 -1.2706233504E-02  5.3803374621E-03 -1.1224877943E-03  8.3329257391E-03  2.7326142346E-02
    1.4304754224E-02 -8.4876533654E-03  4.1258035996E-03 -3.7836498965E-03 -7.3984686930E-03 -7.5328162139E-03
LAM
   -7.6428570667E-06 -6.1516532846E-06 -3.7127926002E-06 -3.5550641625E-06 -2.8590617420E-06 -3.6602038103E-07
   -6.1516532846E-06 -1.0703692974E-05 -9.1320911133E-06 -8.8071357035E-06 -7.3653516524E-06 -9.5549625279E-07
   -3.7127926002E-06 -9.1320911133E-06 -1.8830862630E-05 -1.9574747704E-05 -1.9659757597E-05 -2.6166865905E-06
   -3.5550641625E-06 -8.8071357035E-06 -1.9574747704E-05 -2.0995324639E-05 -2.2513356198E-05 -3.0972040024E-06
   -2.8590617420E-06 -7.3653516524E-06 -1.9659757597E-05 -2.2513356198E-05 -4.0041857693E-05  2.2926869364E-06
   -3.6602038103E-07 -9.5549625279E-07 -2.6166865905E-06 -3.0972040024E-06  2.2926869364E-06  4.4631446255E-05

# CD Bonn 3D2, np
# 3D2_np: supports hs +10,+40,+150 + T -15,-60,-200.
# C1: 8.50/8.65/8.84/9.00/9.16 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 1.77; C4: none; C6: max|a|=10.0, rms 6.5e-4; det clean.
CHAN 3D2_np MeV 6 22 900.0000 2 2
A A
   -2.3965690149E+00 -3.0812136875E+00 -3.9013981004E+00 -3.8364608389E+00  8.0929809318E+00  8.3319862623E+00
   -6.6514888105E+00 -8.1589570419E+00 -1.0000000000E+01 -1.0000000000E+01 -1.3674759855E+00 -4.2457803461E+00
   -9.1925238268E+00 -1.0000000000E+01 -9.0207174200E+00 -9.1300003041E+00 -1.0000000000E+01 -7.1162802062E+00
   -1.0000000000E+01 -8.5653632657E+00 -2.0456761559E+00 -2.1903205334E+00  6.5006444233E+00  1.0000000000E+01
   -9.6054921820E+00 -6.0929233833E+00  2.5224192823E+00  2.0410923810E+00  3.9377045925E+00 -3.4556344154E+00
   -8.8587861640E+00 -3.8372179935E+00  2.5077885953E+00  1.7494512973E+00 -6.1490094080E+00 -3.5603820507E+00
   -7.6008437156E+00 -2.0275120670E+00  1.1446657379E+00  4.1536049141E-01  2.9775993494E-02  5.3381405113E+00
   -6.4415916261E+00 -6.8608239606E-01  8.3963425480E-02 -2.9954441520E-01  3.4394885606E+00 -2.7374848471E+00
   -5.0826695857E+00  5.5953486308E-02 -5.6756360377E-01 -6.0145711644E-01 -1.1096158386E+00 -6.1360743721E-01
   -4.0906031876E+00  4.3919266870E-01 -5.8469726795E-01 -3.2873779382E-01 -1.0721264774E+00  2.2480963938E+00
   -2.9814449347E+00  5.1322714796E-01 -2.3554294518E-01  1.7045604228E-02  4.5153417648E-01 -1.9154156734E+00
   -2.3146108758E+00  4.6495700339E-01  1.4855324509E-02  1.7248983952E-01  2.7509706032E-01  6.4938320078E-01
   -1.5379512787E+00  3.1621201855E-01  1.7354702792E-01  1.3823232982E-01  1.4898836834E-01  4.4616218167E-01
   -1.1697985264E+00  2.0243945599E-01  1.4549569327E-01  5.0581629268E-02 -3.4177192021E-01 -8.3854049951E-01
   -6.7898702980E-01  7.1920327465E-02  6.2969934108E-02 -5.8790508432E-02 -8.4098230162E-02  6.0588927582E-01
   -5.1998852142E-01  1.8328068684E-02 -1.8615080642E-02 -4.7995548082E-02  2.2339549698E-01 -1.4509457369E-01
   -2.3584241070E-01 -3.9245015745E-02 -4.8736142786E-02 -4.3175343760E-02  2.7580402670E-02 -1.7804491050E-01
   -1.9468740533E-01 -3.7357573983E-02 -4.4654247779E-02  1.2870296473E-02 -8.6946088895E-02  2.3798047060E-01
   -4.7071334116E-02 -4.7842217080E-02 -1.3782125264E-02  1.2055593857E-02 -5.3285897859E-02 -1.3553091804E-01
   -5.5474508495E-02 -2.6930705118E-02  2.3536875167E-03  2.1743533032E-02  5.6970098825E-02  3.3703313996E-02
    7.5779271661E-03 -2.3022675737E-02  1.5025310673E-02  9.3344106544E-04  3.2143786975E-02 -4.8607294995E-03
   -9.4477124711E-03 -7.4704570211E-03  8.9428870519E-03  5.5309748653E-04 -3.0217507316E-02  1.4653860643E-02
    7.5710072249E-03 -5.0307094641E-03  5.9050694721E-03 -5.7359900743E-03 -1.9932801937E-03 -1.0714116348E-02
LAM
   -1.6009586728E-06 -1.3522932923E-06 -9.4408639790E-07 -9.8568861121E-07  1.1101148456E-07  1.0193098821E-07
   -1.3522932923E-06 -2.3374277355E-06 -2.4525205286E-06 -2.4379416332E-06  3.0701058844E-07  2.7236361997E-07
   -9.4408639790E-07 -2.4525205286E-06 -7.9750347165E-06 -7.7365707708E-06  1.5417458442E-06  1.2373669829E-06
   -9.8568861121E-07 -2.4379416332E-06 -7.7365707708E-06 -7.6441066607E-06  1.7289217070E-06  1.3637667594E-06
    1.1101148456E-07  3.0701058844E-07  1.5417458442E-06  1.7289217070E-06  2.8037182689E-05  1.6424294700E-05
    1.0193098821E-07  2.7236361997E-07  1.2373669829E-06  1.3637667594E-06  1.6424294700E-05  2.2748451673E-05

# CD Bonn 3F3, nn
# 3F3_nn: supports hs +25,+80,+150 + T -30,-90,-200 (k 500/900/1400); M=3 for the momentum tail.
# C1: 6.79/6.79/6.77/6.76/6.75 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.11; C4: none; C6: max|a|=10.0, rms 8.9e-4; det clean.
CHAN 3F3_nn MeV 6 22 900.0000 3 3
A A
    1.6066123428E+00  2.9804706164E+00  3.8613786553E+00  4.9801202340E+00  5.7235970811E+00  5.3199745075E+00
    5.6711490235E+00  7.7816854943E+00  1.0000000000E+01  1.0000000000E+01 -9.1456473699E+00 -6.4813584968E+00
    6.5368414836E+00  1.0000000000E+01  9.7745598129E+00  6.5651659364E+00 -8.8085054997E+00 -3.3047846362E+00
    1.0000000000E+01  8.8999184525E+00  6.9829513528E+00  6.9850667238E-01  1.0000000000E+01  1.0000000000E+01
    7.2268291960E+00  5.9028106701E+00 -9.4290676279E-01 -9.6668959485E+00  8.8167211314E-01 -6.6601328069E+00
    9.8279635893E+00  2.4177284448E+00 -1.9254584522E+00 -3.5919865993E+00 -4.7605364409E+00 -1.2187958669E+00
    4.7845834843E+00  8.1558242749E-02 -4.3844634471E+00 -4.7787398674E-01  2.7042990722E+00  5.7163010244E+00
    7.3240895603E+00 -1.3708859147E+00 -1.1128008552E-01  5.3862270223E+00 -1.1295108017E+00 -4.5814693880E+00
    1.7061128839E+00 -1.4645469630E+00 -1.2511528265E+00 -7.5377798574E-02  3.1248539083E-01  7.9378555341E-01
    4.5843538400E+00 -1.2469943657E+00  2.3172695508E+00  1.4254894704E+00  3.6623531424E-01  1.9800071145E+00
   -4.7213135192E-01 -5.2674170267E-01 -4.7604695408E-01 -3.2695647579E+00  1.3617320404E-01 -2.3779619798E+00
    2.5700231612E+00 -1.4994083757E-01  1.6088800497E+00  9.6908046511E-01 -1.3763576701E+00  1.2270626435E+00
   -1.4049056075E+00  2.5460439799E-01 -1.2228771592E+00 -1.4069680789E+00  1.6475977450E+00  6.4856605038E-02
    1.3634770133E+00  2.6146936197E-01  7.0076586820E-01  2.0165330470E+00 -9.0678481560E-01 -7.1044819197E-01
   -1.4187427440E+00  2.7879369673E-01 -1.0965785479E+00 -8.9760969870E-01  4.7609354378E-01  7.0968498561E-01
    7.0521483784E-01  1.2817637100E-01  6.0119751044E-01  9.7621012958E-01 -6.6394384547E-01 -4.1612114474E-01
   -1.0011532474E+00  5.0955155003E-02 -5.1068056796E-01 -1.0861766033E+00  7.0575338695E-01  1.2543830138E-01
    3.4216191136E-01 -2.8761442882E-02  5.0341087248E-01  4.8794151973E-01 -3.6877982535E-01  5.1135840697E-02
   -5.2893491390E-01 -5.6177033026E-02 -2.1855711584E-01 -4.6853646400E-01  1.3172025405E-01 -1.1916787774E-01
    1.3574755962E-01 -4.8152143400E-02  2.2043737603E-01  4.1950173267E-01 -1.8026988575E-01  1.1500418270E-01
   -1.9544256025E-01 -4.1822770526E-02 -1.2316675653E-01 -1.3871008120E-01  2.3819643849E-01 -7.4742891695E-02
    3.2023803415E-02 -1.5227553682E-02  3.8437423042E-02  1.2476658272E-01 -1.3961876875E-01  3.1545808286E-02
   -3.8208711174E-02 -1.0365396559E-02 -4.1891373530E-02 -7.4505811005E-02  2.5703192356E-02 -6.5750053462E-03
LAM
    3.8426738341E-13  4.6982671106E-13  3.7984595882E-13  2.1998831342E-13 -6.3567242821E-14  3.2597356380E-15
    4.6982671106E-13  2.1596819091E-12  2.9754856962E-12  2.3297472360E-12 -5.4286262893E-13  3.1276679803E-14
    3.7984595882E-13  2.9754856962E-12  8.5273461267E-12  1.1532394990E-11 -2.1996106357E-12  1.8292805472E-13
    2.1998831342E-13  2.3297472360E-12  1.1532394990E-11  4.5682914587E-11 -8.0337102412E-12  1.5373106876E-12
   -6.3567242821E-14 -5.4286262893E-13 -2.1996106357E-12 -8.0337102412E-12  5.8851918059E-11  1.7917919322E-11
    3.2597356380E-15  3.1276679803E-14  1.8292805472E-13  1.5373106876E-12  1.7917919322E-11  1.5321614279E-11

# CD Bonn 3F3, np
# 3F3_np: supports hs +25,+80,+150 + T -30,-90,-200; M=3 for the momentum tail.
# C1: 6.17/6.17/6.16/6.14/6.13 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.08; C4: none; C6: max|a|=10.0, rms 7.8e-4; det clean.
CHAN 3F3_np MeV 6 22 900.0000 3 3
A A
    1.7401817764E+00  2.9745894512E+00  3.8666864411E+00  5.0490452711E+00  5.3823653994E+00  5.3154096749E+00
    5.7633211503E+00  7.7783182738E+00  9.8698865982E+00  1.0000000000E+01 -9.2276279098E+00 -6.5023457012E+00
    7.0786873408E+00  1.0000000000E+01  1.0000000000E+01  7.2081134678E+00 -8.4234693350E+00 -3.2725882303E+00
    1.0000000000E+01  8.9143169046E+00  6.8840229318E+00  7.3193071962E-01  1.0000000000E+01  1.0000000000E+01
    7.8394301069E+00  5.9043967782E+00 -5.7082792410E-01 -9.6669694397E+00  6.0933764205E-01 -6.6911896665E+00
    9.5370522182E+00  2.4729344813E+00 -2.1208768619E+00 -4.2120758632E+00 -4.6110815924E+00 -1.1897899749E+00
    5.3099634164E+00  1.6773323739E-01 -3.9547566393E+00 -1.0289092301E-01  2.6877881494E+00  5.7116925791E+00
    6.8229536472E+00 -1.2347335702E+00 -4.3748957237E-01  5.0019461866E+00 -1.0689544103E+00 -4.5973397186E+00
    2.1754723506E+00 -1.3484923185E+00 -9.3084945910E-01  3.8000705914E-01  2.1116150510E-01  8.1274788827E-01
    4.0546676621E+00 -1.1501143151E+00  1.8789793696E+00  1.0233026422E+00  4.1837989654E-01  1.9708874102E+00
   -1.6786599074E-02 -4.9528344453E-01 -2.0117747762E-01 -2.8233711408E+00  1.0021120225E-01 -2.3795697614E+00
    2.1374043286E+00 -1.5622112397E-01  1.2619535027E+00  6.0079826772E-01 -1.2850454813E+00  1.2320275153E+00
   -9.8082356943E-01  2.1010815621E-01 -9.1176099711E-01 -1.0642972982E+00  1.5370606792E+00  6.3823678157E-02
    1.0659837503E+00  2.1219680870E-01  4.8487822658E-01  1.6647424328E+00 -8.4411201515E-01 -7.1503167987E-01
   -1.0744634285E+00  2.3776716005E-01 -8.4378717158E-01 -6.4989241277E-01  4.4129548129E-01  7.1645680317E-01
    5.2753751901E-01  1.0332774072E-01  4.3437853312E-01  7.5416597127E-01 -6.0737765027E-01 -4.2095934387E-01
   -7.6960896059E-01  4.8452351849E-02 -3.7796229736E-01 -8.8167900899E-01  6.4103652112E-01  1.2715436538E-01
    2.5171174595E-01 -2.3912507944E-02  3.8058100095E-01  3.6890062081E-01 -3.3379449201E-01  5.0864374739E-02
   -4.0642073015E-01 -3.9844196651E-02 -1.5818104484E-01 -3.6646077821E-01  1.1907139181E-01 -1.1840209634E-01
    1.0002699714E-01 -3.8187824405E-02  1.6593846456E-01  3.4152739272E-01 -1.6158918631E-01  1.1343669290E-01
   -1.4948423478E-01 -3.0351506685E-02 -9.2214694908E-02 -1.0701907863E-01  2.1255163457E-01 -7.3271119868E-02
    2.3751393220E-02 -1.1840403848E-02  2.8198816316E-02  9.8474663867E-02 -1.2434604399E-01  3.0810023487E-02
   -2.9068737522E-02 -7.3928970455E-03 -3.1782389047E-02 -6.2913898242E-02  2.2906885586E-02 -6.4123490215E-03
LAM
    4.7511050110E-13  5.5885012733E-13  4.5663945496E-13  2.7095353807E-13 -7.9228358101E-14  3.6659472302E-15
    5.5885012733E-13  2.2780340698E-12  3.1581765380E-12  2.5627888191E-12 -6.0912606071E-13  3.2865881766E-14
    4.5663945496E-13  3.1581765380E-12  8.8080379455E-12  1.2385224996E-11 -2.4632864376E-12  1.8925432491E-13
    2.7095353807E-13  2.5627888191E-12  1.2385224996E-11  4.9694831102E-11 -9.8357974382E-12  1.6482263082E-12
   -7.9228358101E-14 -6.0912606071E-13 -2.4632864376E-12 -9.8357974382E-12  5.4313022655E-11  1.7647454764E-11
    3.6659472302E-15  3.2865881766E-14  1.8925432491E-13  1.6482263082E-12  1.7647454764E-11  1.5395482600E-11

# CD Bonn 3F3, pp
# 3F3_pp: supports hs +25,+80,+150 + T -30,-90,-200; M=3 for the momentum tail.
# C1: 6.89/6.88/6.87/6.86/6.85 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.11; C4: none; C6: max|a|=10.0, rms 8.7e-4; det clean.
CHAN 3F3_pp MeV 6 22 900.0000 3 3
A A
    1.5997439001E+00  2.9869941510E+00  3.8706589598E+00  5.0342249876E+00  5.9786651491E+00  5.3329701317E+00
    5.6696496391E+00  7.8017445819E+00  1.0000000000E+01  1.0000000000E+01 -8.9747634973E+00 -6.4672559714E+00
    6.5033029834E+00  1.0000000000E+01  9.7318197752E+00  6.4288765886E+00 -9.0970932049E+00 -3.3334445790E+00
    1.0000000000E+01  8.9181017973E+00  6.9626225767E+00  6.4371955845E-01  1.0000000000E+01  1.0000000000E+01
    7.1805939707E+00  5.8976478168E+00 -9.2985487252E-01 -9.4361902323E+00  9.7644824457E-01 -6.6335133089E+00
    9.8403374557E+00  2.4455375156E+00 -1.8834108213E+00 -3.4970213634E+00 -4.7573837757E+00 -1.2412032320E+00
    4.7401932516E+00  7.4329519840E-02 -4.3679176919E+00 -4.7243212595E-01  2.6272619129E+00  5.7164129082E+00
    7.3504781637E+00 -1.3441177844E+00 -9.8481080964E-02  5.2572387387E+00 -1.0505993747E+00 -4.5662445765E+00
    1.6690844782E+00 -1.4806595346E+00 -1.2694199145E+00 -8.4606799629E-02  2.5221811670E-01  7.8024397902E-01
    4.6179580035E+00 -1.2286908061E+00  2.3128425797E+00  1.3975308699E+00  4.1773480132E-01  1.9821918648E+00
   -5.0169011805E-01 -5.4784438478E-01 -4.9023048769E-01 -3.1910305355E+00  8.3152033539E-02 -2.3710943362E+00
    2.6024153833E+00 -1.3652939928E-01  1.6160798821E+00  9.5081616674E-01 -1.3208828078E+00  1.2190763474E+00
   -1.4278142991E+00  2.3690099947E-01 -1.2246443285E+00 -1.3760834854E+00  1.5961041355E+00  6.8274530996E-02
    1.3889466807E+00  2.7339609788E-01  7.0995816651E-01  1.9674494707E+00 -8.6365838729E-01 -7.0881979235E-01
   -1.4353140520E+00  2.6768426733E-01 -1.0990464630E+00 -8.7754391689E-01  4.3886018875E-01  7.0583623310E-01
    7.2180768788E-01  1.3780000933E-01  6.0378828988E-01  9.5319506189E-01 -6.2954457695E-01 -4.1294657047E-01
   -1.0116588749E+00  4.4925531372E-02 -5.1469427027E-01 -1.0579486528E+00  6.7610324150E-01  1.2413766356E-01
    3.5086853987E-01 -2.2999321619E-02  5.0361666910E-01  4.7553405021E-01 -3.4746474071E-01  5.0936290938E-02
   -5.3431285859E-01 -5.9248273751E-02 -2.2003580867E-01 -4.5695744501E-01  1.1774160868E-01 -1.1843830437E-01
    1.3909888282E-01 -4.5852500693E-02  2.2113777767E-01  4.0606969572E-01 -1.6862187870E-01  1.1447591599E-01
   -1.9737785572E-01 -4.3095712976E-02 -1.2284204424E-01 -1.3457829367E-01  2.2732659397E-01 -7.4600045316E-02
    3.2742744778E-02 -1.4730196847E-02  3.8890230527E-02  1.2177232815E-01 -1.3510726704E-01  3.1595334220E-02
   -3.8552876599E-02 -1.0650035563E-02 -4.1586539550E-02 -7.0506186020E-02  2.6362827964E-02 -6.6122368146E-03
LAM
    3.8196261207E-13  4.6853093477E-13  3.7788128502E-13  2.1970216007E-13 -6.0033191150E-14  3.3472486876E-15
    4.6853093477E-13  2.1565889249E-12  2.9596813926E-12  2.3149600328E-12 -5.0901463495E-13  3.2124482017E-14
    3.7788128502E-13  2.9596813926E-12  8.4257775262E-12  1.1329311713E-11 -2.0164304476E-12  1.8557004482E-13
    2.1970216007E-13  2.3149600328E-12  1.1329311713E-11  4.4368559291E-11 -6.8319466651E-12  1.5325649560E-12
   -6.0033191150E-14 -5.0901463495E-13 -2.0164304476E-12 -6.8319466651E-12  6.1158006821E-11  1.7968855162E-11
    3.3472486876E-15  3.2124482017E-14  1.8557004482E-13  1.5325649560E-12  1.7968855162E-11  1.5210082390E-11

# CD Bonn 1F3, np
# 1F3_np: supports hs +25,+80,+150 + T -15,-60,-200 (k 430/800/1400).
# C1: 6.66/6.65/6.63/6.60/6.55 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.19; C4: none; C6: max|a|=10.0, rms 8.7e-4; det clean.
CHAN 1F3_np MeV 6 22 900.0000 3 2
A A
    1.9691554152E+00  3.4396448362E+00  4.7564906041E+00  5.3677146777E+00  9.1643573954E+00  7.1721776147E+00
    5.6116316066E+00  8.5322176795E+00  1.0000000000E+01  1.0000000000E+01  1.0000000000E+01 -2.8007460461E+00
    8.1336750830E+00  1.0000000000E+01  8.0468497121E+00  5.6682859013E+00 -4.0702465801E+00 -1.0000000000E+01
    9.8144440147E+00  8.7690099020E+00  3.6538663194E+00  4.7497504437E-01 -4.1459170027E+00  8.9485323786E+00
    1.0000000000E+01  6.1740769611E+00  4.5333418332E-01 -1.1969254295E+00  2.3740193184E+00  1.1516290890E+00
    9.7183214164E+00  3.1222934730E+00 -1.3754000585E+00 -1.4627602960E+00  4.7496070866E-01 -7.0894798653E+00
    8.1564003274E+00  3.5398102349E-01 -2.0936101956E+00 -1.1088783469E+00 -1.1145476883E+00  5.1181882887E+00
    6.8808381383E+00 -1.2958427108E+00 -1.3223197859E+00 -8.5740522791E-02  4.8968790204E-01 -6.3492094397E-02
    4.8067400292E+00 -1.8547843976E+00 -1.7672988503E-01  7.3147687253E-01  1.5945926526E-01 -2.9435154630E+00
    3.6244547520E+00 -1.5336154368E+00  6.5449348903E-01  6.2688312267E-01 -3.2802663294E-01  2.7045787293E+00
    1.9079623433E+00 -9.0667013860E-01  7.0894396194E-01  2.1611395612E-01  1.5989149129E-01 -8.6117026620E-01
    1.3045367637E+00 -2.0757041331E-01  4.5612485804E-01 -2.3247183243E-01  2.1617581708E-02 -7.0403833203E-01
    2.0684640735E-01  1.9819615430E-01 -3.2324358449E-02 -2.9997168018E-01 -7.2839388951E-02  1.2042074193E+00
    1.4948626143E-01  4.1264010544E-01 -2.0488458678E-01 -1.9005307539E-01  2.0350788807E-02 -8.4032812680E-01
   -4.3979679563E-01  3.4983160477E-01 -2.8315765948E-01  4.9785584578E-02  2.8643657970E-02  1.8340709375E-01
   -1.9738562934E-01  2.4836174117E-01 -9.8424064236E-02  1.0963799847E-01 -1.1717253279E-02  2.9306195934E-01
   -4.8311293657E-01  7.1104438398E-02 -1.4674152700E-02  1.2104864637E-01 -1.4106770891E-02 -4.0064113580E-01
   -1.7562591202E-01 -1.0751541801E-02  1.0532731682E-01  7.4621169404E-03 -6.3138623740E-03  2.2508147944E-01
   -3.1176764091E-01 -8.4250638809E-02  5.9957601844E-02 -2.4392822393E-02  2.6719168198E-02  9.1144322300E-03
   -7.5568982551E-02 -6.9937342387E-02  5.0847978000E-02 -5.5036137751E-02 -8.1153961885E-03 -1.2165484985E-01
   -1.3938340496E-01 -6.3571917574E-02 -1.7284792595E-02 -1.1733755889E-02 -6.1747418804E-03  9.3030037677E-02
   -1.4657496505E-02 -2.6034667394E-02 -1.1858300097E-02 -2.3212221448E-03 -4.4273567576E-03 -2.5295273769E-02
   -3.6503293276E-02 -1.3828288216E-02 -1.8940198074E-02  1.1100130748E-02  6.1083896732E-03 -1.2304463451E-03
LAM
   -2.2211236265E-01  1.9658749398E-01  8.8319482768E-02  1.7662988441E-01  9.3923738021E-02  1.2980664051E-02
    1.9658749398E-01  1.3177880658E+00  1.5534590937E+00  1.3181353774E+00  8.4826728297E-01 -4.5981496156E-02
    8.8319482768E-02  1.5534590937E+00  3.9532659080E+00  4.2726681790E+00  3.2421623544E+00 -1.3081056934E-01
    1.7662988441E-01  1.3181353774E+00  4.2726681790E+00  5.6621220133E+00  5.7056784569E+00  3.0603145613E-02
    9.3923738021E-02  8.4826728297E-01  3.2421623544E+00  5.7056784569E+00  2.2100117054E+01  8.2808045454E+00
    1.2980664051E-02 -4.5981496156E-02 -1.3081056934E-01  3.0603145613E-02  8.2808045454E+00  6.6838715369E+01

# CD Bonn 1G4, nn
# 1G4_nn: supports hs +25,+80,+150 + T -30,-90,-200 (k 500/900/1400).
# C1: 5.11/5.11/5.12/5.12/5.13 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.05; C4: none; C6: max|a|=10.0, rms 1.5e-3; det clean.
CHAN 1G4_nn MeV 6 22 900.0000 4 3
A A
   -1.3423915861E-01 -3.1160888204E+00 -3.9464301282E+00 -4.4386615511E+00  4.2559992954E+00  6.5169369957E+00
   -4.0790743038E+00 -8.5826391498E+00 -1.0000000000E+01 -1.0000000000E+01 -6.0266571995E+00 -5.0866044483E+00
   -2.6427334612E-01 -1.0000000000E+01 -8.8907020848E+00 -6.7820630821E+00 -8.8421860833E+00 -6.3122183726E+00
   -8.1577150207E+00 -9.9760538375E+00 -6.0433050608E+00 -9.9073639515E-01  1.0000000000E+01  1.0000000000E+01
    6.9222908625E-01 -5.9758986775E+00  1.3460194379E-01  3.0383641017E+00  1.9722551966E+00 -3.8928511783E+00
   -1.0000000000E+01 -4.2636897895E+00  2.7289462029E-01  8.2704029023E-01 -7.5422191651E+00 -3.4833616013E+00
    2.3951543155E+00  5.0739948759E-02  3.0765617865E+00  6.5768618975E-01  2.7775122239E+00  5.8666740914E+00
   -9.8717959424E+00  8.5886214143E-04 -2.1122077281E-01 -1.3430440647E+00  2.3681757302E+00 -3.4976031217E+00
    4.0103339297E+00  2.5121426233E+00  1.4981157258E+00  2.4620677528E-01 -2.5184439867E+00 -7.3832146140E-02
   -8.5000157159E+00  5.7637925789E-01 -1.8065730730E+00 -7.4648641390E-01  5.2411504156E-01  2.0650693904E+00
    4.8393168286E+00  1.8532630729E+00  7.0419873220E-01  9.5985533922E-01  3.3636310186E-01 -1.9664250140E+00
   -6.5894251676E+00 -4.5593145966E-01 -1.5477338668E+00 -4.4943565287E-01 -1.0487771875E-01  7.8794376507E-01
    4.6558053609E+00  6.5817794329E-01  1.0662422566E+00  6.2258652197E-01 -7.9601715000E-02  2.9345811041E-01
   -4.6177365549E+00 -9.9080814348E-01 -7.8299713510E-01 -6.4728155359E-01  1.2772375081E-03 -7.2615673039E-01
    3.6870942986E+00  2.0613861962E-01  1.0188698563E+00  3.4761122045E-01  1.7462904266E-02  6.0397839044E-01
   -2.8629532411E+00 -7.3071551338E-01 -5.5772621213E-01 -3.8544413319E-01  7.3892083689E-02 -2.8438580539E-01
    2.3911429624E+00  2.4100190604E-01  5.2790919898E-01  3.4853570291E-01 -1.1298322894E-01  4.0400382314E-02
   -1.4893275622E+00 -2.8920078127E-01 -4.5792093318E-01 -1.6835238762E-01  7.2040531519E-02  5.3585067703E-02
    1.2147471345E+00  2.5503778621E-01  2.1188653450E-01  1.6913894328E-01 -4.2451765539E-02 -5.1372997173E-02
   -5.8218563396E-01 -5.3994397534E-02 -2.1794975654E-01 -1.2442538435E-01  4.9182062355E-02  2.4779406628E-02
    4.3042628065E-01  1.4439308641E-01  1.0817267391E-01  4.0152735254E-02 -4.7648044724E-02 -8.1209731111E-03
   -1.2857089186E-01 -8.7032141577E-04 -4.0741263153E-02 -4.1483774567E-02  2.1112808032E-02  2.5807688179E-03
    7.6460670086E-02  3.6709782957E-02  3.8162184923E-02  1.6283651740E-02 -1.2853561400E-03 -7.5451590306E-04
LAM
   -1.0293834888E-06 -1.6290193560E-07 -2.2285020985E-07 -1.2531986143E-07  1.6423823524E-08 -1.3079956586E-08
   -1.6290193560E-07 -4.9877783597E-07 -6.5962192939E-07 -5.6432752398E-07 -9.2761450982E-08  3.2678529411E-08
   -2.2285020985E-07 -6.5962192939E-07 -1.7899859806E-06 -2.1029651347E-06 -3.9372918380E-07  1.8244321530E-07
   -1.2531986143E-07 -5.6432752398E-07 -2.1029651347E-06 -4.3878909957E-06 -1.0172708656E-06  7.6605009362E-07
    1.6423823524E-08 -9.2761450982E-08 -3.9372918380E-07 -1.0172708656E-06  3.4123551211E-05  2.8752448299E-05
   -1.3079956586E-08  3.2678529411E-08  1.8244321530E-07  7.6605009362E-07  2.8752448299E-05  2.9913548831E-05

# CD Bonn 1G4, np
# 1G4_np: supports hs +25,+80,+150 + T -30,-90,-200.
# C1: 4.91/4.91/4.91/4.91/4.91 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.04; C4: none; C6: max|a|=10.0, rms 1.0e-3; det clean.
CHAN 1G4_np MeV 6 22 900.0000 4 3
A A
   -4.1153270807E-01 -3.1127778673E+00 -4.0207653778E+00 -4.4752467324E+00  4.2216397404E+00  6.5237928734E+00
   -4.3116521250E+00 -8.4451210969E+00 -1.0000000000E+01 -1.0000000000E+01 -6.0098120774E+00 -5.0898716268E+00
   -1.4776706184E+00 -1.0000000000E+01 -9.1708903145E+00 -6.8879755690E+00 -8.7554945867E+00 -6.3152853994E+00
   -8.4315564052E+00 -9.7298485354E+00 -5.9253257023E+00 -8.9576505644E-01  1.0000000000E+01  1.0000000000E+01
   -9.7221702499E-01 -6.0990862591E+00 -2.2297434021E-01  2.9346350615E+00  1.9019944202E+00 -3.8899357032E+00
   -1.0000000000E+01 -4.1015805965E+00  5.0721709260E-01  9.8499341169E-01 -7.5473967240E+00 -3.4856461138E+00
    7.1532017852E-01 -3.0490068914E-01  2.6822447461E+00  5.1918449182E-01  2.8173664369E+00  5.8710689987E+00
   -9.5005033884E+00  3.5372949661E-02  1.3345786951E-01 -1.1712308628E+00  2.3875985818E+00 -3.5082908087E+00
    2.5541659801E+00  2.0651120341E+00  1.1639981340E+00  8.8123588102E-02 -2.5544756512E+00 -5.9886497421E-02
   -7.8688682545E+00  6.4820103840E-01 -1.3851057835E+00 -5.9063173956E-01  5.1444686278E-01  2.0559569092E+00
    3.6826890806E+00  1.5364678222E+00  4.1170056450E-01  7.8718845977E-01  3.5769539035E-01 -1.9654810301E+00
   -5.8955041456E+00 -2.4991923109E-01 -1.1977705556E+00 -3.1567465304E-01 -9.4329414257E-02  7.8971059743E-01
    3.7970534330E+00  5.1494577138E-01  7.6044716264E-01  4.9150517060E-01 -1.0028178195E-01  2.9670911660E-01
   -4.0268459028E+00 -7.3887552831E-01 -5.5625760532E-01 -5.1704392534E-01  2.3806269077E-03 -7.3587081064E-01
    3.1012866285E+00  1.3387950876E-01  7.6637687132E-01  2.5878817160E-01  2.4590061042E-02  6.1459213829E-01
   -2.4563949043E+00 -5.5704163558E-01 -3.9186896767E-01 -3.0289643597E-01  7.7059375955E-02 -2.9012701096E-01
    2.0407661814E+00  1.6499371231E-01  3.8948663158E-01  2.7509188918E-01 -1.2118685300E-01  4.1095326416E-02
   -1.2671476302E+00 -2.2024089413E-01 -3.3639297037E-01 -1.2765684123E-01  7.4402675476E-02  5.3699094713E-02
    1.0447554024E+00  1.8331504925E-01  1.5093155957E-01  1.3272479426E-01 -4.0884877891E-02 -4.9143773770E-02
   -4.9383528764E-01 -4.1621292824E-02 -1.6153624217E-01 -9.7845316206E-02  4.9551004400E-02  2.1067373475E-02
    3.7243335153E-01  1.0443600045E-01  7.8024367060E-02  3.0742499196E-02 -4.9656146063E-02 -5.5076541111E-03
   -1.0910028420E-01 -1.1077541680E-03 -2.9905369662E-02 -3.2552410985E-02  2.2181535891E-02  1.8586686513E-03
    6.6806359201E-02  2.6430115561E-02  2.7918826382E-02  1.2921306273E-02 -1.4003085623E-03 -7.8350372490E-04
LAM
   -7.5224849514E-07 -1.2136472086E-07 -1.5335021372E-07 -9.3674077538E-08  1.3115462879E-08 -1.1509980639E-08
   -1.2136472086E-07 -4.8695313500E-07 -6.5993223015E-07 -5.6839793461E-07 -9.3862984078E-08  3.3641395390E-08
   -1.5335021372E-07 -6.5993223015E-07 -1.7795048242E-06 -2.1132506544E-06 -3.9383163149E-07  1.8418903915E-07
   -9.3674077538E-08 -5.6839793461E-07 -2.1132506544E-06 -4.3755345424E-06 -1.0125341457E-06  7.6478736116E-07
    1.3115462879E-08 -9.3862984078E-08 -3.9383163149E-07 -1.0125341457E-06  3.3305994749E-05  2.8695881633E-05
   -1.1509980639E-08  3.3641395390E-08  1.8418903915E-07  7.6478736116E-07  2.8695881633E-05  2.9915916236E-05

# CD Bonn 1G4, pp
# 1G4_pp: supports hs +25,+80,+150 + T -30,-90,-200.
# C1: 5.05/5.05/5.06/5.06/5.07 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.05; C4: none; C6: max|a|=10.0, rms 1.5e-3; det clean.
CHAN 1G4_pp MeV 6 22 900.0000 4 3
A A
   -1.2755277769E-01 -3.1042554366E+00 -3.9403332640E+00 -4.4316434658E+00  4.4020347722E+00  6.5163801952E+00
   -4.0732238526E+00 -8.5765988050E+00 -1.0000000000E+01 -1.0000000000E+01 -5.9707942920E+00 -5.0833675929E+00
   -2.3526236551E-01 -9.9688476116E+00 -8.8942682552E+00 -6.7917732297E+00 -9.0141863617E+00 -6.3184333267E+00
   -8.1508884670E+00 -1.0000000000E+01 -6.0724098387E+00 -1.0023782763E+00  1.0000000000E+01  1.0000000000E+01
    7.3156341624E-01 -5.9558486585E+00  1.2994202727E-01  3.0478796197E+00  2.0589582570E+00 -3.8829916420E+00
   -1.0000000000E+01 -4.3126974175E+00  2.5729846149E-01  8.2633872157E-01 -7.5735682021E+00 -3.4935618581E+00
    2.4340330390E+00  7.5081595894E-02  3.0968560718E+00  6.6510777554E-01  2.7598726522E+00  5.8663127176E+00
   -9.8813572856E+00 -4.7258119435E-02 -2.1593325691E-01 -1.3517428985E+00  2.3827581053E+00 -3.4869600638E+00
    4.0426151698E+00  2.5495501122E+00  1.5191804209E+00  2.5045175969E-01 -2.5198624455E+00 -8.4993777482E-02
   -8.5167292978E+00  5.3862418844E-01 -1.8195781491E+00 -7.5384513934E-01  5.2392264104E-01  2.0684822604E+00
    4.8632523505E+00  1.8956057207E+00  7.1522773216E-01  9.6769087247E-01  3.3561534405E-01 -1.9622350866E+00
   -6.6082553944E+00 -4.8618007428E-01 -1.5643017517E+00 -4.5436449206E-01 -1.0623758415E-01  7.8219290979E-01
    4.6721415312E+00  6.9359470120E-01  1.0749012142E+00  6.2846399707E-01 -7.7023088756E-02  2.9559832415E-01
   -4.6340235094E+00 -1.0164946476E+00 -7.9361595655E-01 -6.5287246320E-01  1.1872246055E-04 -7.2412733713E-01
    3.6973271829E+00  2.2954166254E-01  1.0282338065E+00  3.5122612532E-01  1.7201029736E-02  6.0049648416E-01
   -2.8741978988E+00 -7.5052075437E-01 -5.6289431141E-01 -3.8907338145E-01  7.4148543103E-02 -2.8205333664E-01
    2.3967688010E+00  2.5417829933E-01  5.3434718236E-01  3.5160956436E-01 -1.1304044206E-01  3.9813724467E-02
   -1.4954042270E+00 -3.0113223972E-01 -4.6134393468E-01 -1.7012397809E-01  7.2592122349E-02  5.3342580497E-02
    1.2172035069E+00  2.6166066822E-01  2.1424032925E-01  1.7074359939E-01 -4.3267814536E-02 -5.1284770310E-02
   -5.8453315593E-01 -5.8929188304E-02 -2.2014477407E-01 -1.2552388850E-01  4.9383866972E-02  2.5087701307E-02
    4.3110907996E-01  1.4713607700E-01  1.0863665410E-01  4.0603853306E-02 -4.7470426103E-02 -8.5272406917E-03
   -1.2906045267E-01 -1.9443528300E-03 -4.1416571144E-02 -4.1885457082E-02  2.1645721473E-02  2.8113660601E-03
    7.6510800097E-02  3.7376018176E-02  3.8258421253E-02  1.6424692647E-02 -1.8995516501E-03 -8.0960388650E-04
LAM
   -1.0350231044E-06 -1.6915367054E-07 -2.2537884456E-07 -1.2648563847E-07  1.6441788162E-08 -1.2991014866E-08
   -1.6915367054E-07 -4.9836861810E-07 -6.5973620474E-07 -5.6350661575E-07 -8.8971569614E-08  3.2393952496E-08
   -2.2537884456E-07 -6.5973620474E-07 -1.7931698353E-06 -2.1067206141E-06 -3.7648871978E-07  1.8205996939E-07
   -1.2648563847E-07 -5.6350661575E-07 -2.1067206141E-06 -4.4142575628E-06 -9.5555745526E-07  7.7007809231E-07
    1.6441788162E-08 -8.8971569614E-08 -3.7648871978E-07 -9.5555745526E-07  3.5613269768E-05  2.8906140270E-05
   -1.2991014866E-08  3.2393952496E-08  1.8205996939E-07  7.7007809231E-07  2.8906140270E-05  2.9819078692E-05

# CD Bonn 3G4, np
# 3G4_np: supports hs +25,+80,+150 + T -30,-90,-200.
# C1: 6.13/6.15/6.16/6.19/6.21 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.20; C4: none; C6: max|a|=10.0, rms 3.5e-3; det clean.
CHAN 3G4_np MeV 6 22 900.0000 4 3
A A
   -4.2582031160E-01 -3.0179864391E+00 -3.9335841298E+00 -4.4254019262E+00  4.1155245862E+00  7.6341614463E+00
   -4.3465427951E+00 -8.2726170635E+00 -1.0000000000E+01 -1.0000000000E+01 -4.0748375520E+00 -4.6034449607E+00
   -1.5439850082E+00 -1.0000000000E+01 -9.2622483390E+00 -6.7452548781E+00 -6.8552730356E+00 -7.4340874901E+00
   -8.4884184834E+00 -9.8976560413E+00 -6.2488129461E+00 -8.7104429294E-01  1.0000000000E+01  1.0000000000E+01
   -1.0302669782E+00 -6.2986633419E+00  1.9377398523E-01  3.9896042538E+00 -8.6137145905E-02 -3.0248446457E+00
   -1.0000000000E+01 -4.1138822349E+00  1.0766878843E+00  1.6408797341E+00 -7.6017459052E+00 -4.1781413204E+00
    7.2877194549E-01 -2.3113815112E-01  3.5628609653E+00  8.3112455437E-01  3.0972357421E+00  6.0317230208E+00
   -9.4288690136E+00  1.8132013320E-01  2.4597221313E-01 -2.0090574740E+00  4.3405159198E+00 -3.4504400612E+00
    2.6141860396E+00  2.1162116733E+00  1.2967425170E+00 -5.5597505371E-02 -4.4781621116E+00 -2.8600467742E-02
   -7.7766370267E+00  6.7545957339E-01 -1.8019908380E+00 -8.8488956982E-01  4.5890766482E-01  1.9261547031E+00
    3.7397940027E+00  1.4724079146E+00  4.2376798123E-01  1.2876796476E+00  6.0863749627E-01 -1.8237686639E+00
   -5.8235496042E+00 -2.8053259656E-01 -1.4241268015E+00 -3.9961342447E-01  1.0684919780E+00  6.1058122977E-01
    3.8298850645E+00  4.5924204122E-01  9.5517150835E-01  7.1960323137E-01 -1.5463947453E+00  5.8821724369E-01
   -3.9840791367E+00 -7.3447059972E-01 -6.3055335066E-01 -8.0785062117E-01  4.8159426867E-01 -1.1021557607E+00
    3.1135148702E+00  1.2510547913E-01  9.2341503312E-01  3.6440034353E-01 -9.0074745807E-02  9.0423994988E-01
   -2.4350214335E+00 -5.2989433196E-01 -4.7952393287E-01 -4.4526637475E-01  7.1062682039E-01 -3.9682497699E-01
    2.0427776238E+00  1.6996334919E-01  4.4944414182E-01  4.2123200389E-01 -9.7082675555E-01  1.4778750350E-02
   -1.2577613213E+00 -2.0266834101E-01 -4.0880126613E-01 -1.8335245723E-01  4.9896290063E-01  7.2806762187E-02
    1.0437644718E+00  1.8211921598E-01  1.7911165078E-01  1.9597722797E-01 -1.1238036352E-01  1.8416023724E-02
   -4.9039627814E-01 -3.7575304301E-02 -1.8778020940E-01 -1.4748203780E-01  1.8540270781E-01 -9.1342467316E-02
    3.7141899452E-01  1.0049715840E-01  9.5536501439E-02  4.3380017617E-02 -3.1630319217E-01  6.9124459804E-02
   -1.0830783722E-01 -1.3319223126E-03 -3.3558309241E-02 -4.8212204369E-02  2.2466982598E-01 -1.3466254447E-02
    6.6408488397E-02  2.4877472381E-02  3.2874031421E-02  1.8705913229E-02 -6.3331019386E-02 -5.0894449202E-03
LAM
   -7.3848882607E-07 -9.1401986537E-08 -1.5753026958E-07 -1.1408971610E-07  1.1201620634E-07 -3.8336190051E-08
   -9.1401986537E-08 -1.0025912777E-07 -1.5087941503E-07 -1.2949375600E-07  7.3310750215E-09  8.8042862503E-09
   -1.5753026958E-07 -1.5087941503E-07 -4.5879455246E-07 -5.6961191521E-07 -8.1778117725E-09  7.1390284965E-08
   -1.1408971610E-07 -1.2949375600E-07 -5.6961191521E-07 -1.3541723495E-06 -9.7302244452E-08  3.2943260295E-07
    1.1201620634E-07  7.3310750215E-09 -8.1778117725E-09 -9.7302244452E-08  8.2213415936E-06  1.8229981794E-05
   -3.8336190051E-08  8.8042862503E-09  7.1390284965E-08  3.2943260295E-07  1.8229981794E-05  2.1022642741E-05

# CD Bonn 3P2-3F2, nn
# 3P2-3F2_nn: the np block's construction applied to the nn charge state:
#   supports hs +10,+40 (PV) + shallow T pair (-10,-10) at k=350 + T pairs -4/-12/-35/-90/-200 at
#   k=200/350/580/950/1450 MeV (incoming block alternating); rank 14, nc 22, beta 900, M=1 (P) / 2 (F);
#   nn masses and CD Bonn nn parameters.
# C1: 4.452/4.572/4.716/4.856/5.005 % at E=-5/-20/-50/-100/-200 MeV;
# C6: max|a|=10.0, rms 4.33e-03; no spurious pole down to -5000 MeV.
CHAN 3P2-3F2_nn MeV 14 22 900.0000 1 1 COUPLED 3 2
A S
   -3.1487666448E-01 -1.2077694037E+00 -4.2410320814E+00  1.2478295797E+00 -1.0866219569E+00  4.7978774790E-01 -4.2783608516E+00  1.2545101110E+00 -1.0000000000E+01  3.1062511428E+00 -5.1881602342E+00 -1.1297535016E-01
   -6.8010713948E-01 -9.3750150784E-01
   -5.0036103362E-01 -1.8085735897E+00 -5.4242371619E+00  3.1150793817E+00 -1.6257733568E+00  1.2641098264E+00 -5.4691546682E+00  3.1406625554E+00 -9.7341168779E+00  7.2206003775E+00 -9.4603296874E+00  3.0254548860E-02
   -9.6348237618E+00 -5.5704441467E-01
   -3.9429726596E-01 -1.2911028700E+00 -2.8048780155E+00  3.9721885128E+00 -1.1541159138E+00  1.7912344885E+00 -2.8243560979E+00  4.0122397198E+00 -2.9392070979E+00  7.4741062328E+00 -1.0000000000E+01  8.1150623024E-02
   -5.3917364096E+00  3.9770558123E-01
   -3.6145740260E-01 -1.1464694855E+00 -2.3598213914E+00  3.8416676782E+00 -1.0264412566E+00  2.0664399700E+00 -2.3766130455E+00  3.8810137009E+00 -2.6923883649E+00  4.3540119558E+00  7.5165828732E-01 -3.0083133513E-01
    1.0000000000E+01 -9.1208728215E-02
   -1.9046714874E-01 -4.8435222856E-01 -8.4981452719E-02  2.7523794613E+00 -4.3264785046E-01  2.0260511337E+00 -8.1923881306E-02  2.7828986978E+00  3.2959079881E+00  2.5910348534E-02  6.7259812234E+00 -2.5974286994E-01
   -2.3590093540E+00 -3.9210321484E-02
   -6.0968393878E-02 -6.8492317805E-02  6.7714784479E-01  1.4105067545E+00 -4.8388088270E-02  1.7839975855E+00  6.8615946726E-01  1.4273192616E+00  1.0287223205E+00 -2.0285721183E+00 -4.1747891841E+00  1.2521193616E-01
   -5.4535964630E+00  4.2915332788E-04
   -2.9382035155E-02 -4.4651596685E-02  2.2740019627E-02  3.8938985424E-01 -2.7539019640E-02  1.4546052480E+00  2.3689642214E-02  3.9367518609E-01 -1.9195781624E+00 -1.2093391788E+00 -9.3762125176E-01  2.0452885833E-01
    6.4009972927E+00  1.0357109705E-02
   -8.6240578116E-03 -9.8522824681E-03 -1.4327655817E-02 -1.7219399808E-01 -3.6283130167E-03  1.0973711786E+00 -1.4457717285E-02 -1.7459404892E-01  2.2819084450E-01  2.8027738467E-01  2.9340877059E+00 -7.0087284396E-02
   -2.3219673940E+00  2.2806415664E-02
    2.7127577006E-04  7.2721641341E-04 -4.5437936143E-04 -3.4641632513E-01  1.9583287396E-03  7.6267034795E-01 -4.2079063730E-04 -3.5085034576E-01  3.6854946914E-01  6.9229113620E-01 -1.7514101861E+00 -1.6739007049E-01
   -1.8117933512E+00 -4.0249509898E-02
    3.0052934462E-03  6.6876943286E-04 -1.4820029002E-02 -2.8819000604E-01 -1.1739192263E-03  4.7949173896E-01 -1.5030005542E-02 -2.9184084397E-01 -1.0033041398E-01  2.5097497323E-01 -1.0314050370E-01  8.1303437877E-02
    3.1782341733E+00  3.6440271496E-02
    2.7806266957E-03 -1.5960613957E-03 -6.8546186915E-03 -1.3606160684E-01 -4.4698822308E-03  2.6326191727E-01 -6.9176739714E-03 -1.3778050570E-01  1.4126252024E-03 -1.5304807471E-01  8.4997777647E-01  1.0481601327E-01
   -2.0906847560E+00 -3.0710855687E-02
    3.3070530738E-03  2.3738130017E-03  1.0553464750E-02 -5.2103837932E-03 -8.8832213948E-04  1.1222815944E-01  1.0657906247E-02 -5.2330108675E-03 -4.7619867406E-03 -2.3916087373E-01 -5.2599760544E-01 -8.6248563772E-02
    2.7954687530E-01  1.6668523090E-02
    1.8381312015E-03 -5.3685592613E-04 -5.5297790000E-03  6.2835403574E-02 -3.0275394051E-03  1.8952387886E-02 -5.5906528112E-03  6.3666883382E-02 -3.2701728540E-02 -7.0930093026E-02  2.1676766520E-02 -3.6434522004E-02
    8.8947561980E-01  1.8361719769E-02
    1.4909745821E-03  1.5503429547E-03  3.5125843360E-03  7.0792479817E-02 -3.9409441983E-04 -3.0243371139E-02  3.5450032070E-03  7.1750033150E-02  3.6629268924E-02  9.5997038384E-02  1.5246174615E-01  5.5092029648E-02
   -1.0613029078E+00 -5.5288389084E-02
    6.9776210919E-04  8.8350966779E-04 -2.5836330926E-03  4.4666218692E-02 -2.5499555751E-04 -4.8429579183E-02 -2.6174621331E-03  4.5288743138E-02 -1.3711448071E-02  9.0353250826E-02 -9.3968648022E-02  6.5859119307E-03
    6.0324522628E-01  5.7839731434E-02
    2.4436474452E-04  1.0046942894E-03 -9.4178706597E-04  1.1707775870E-02  3.9359892950E-04 -4.8362323167E-02 -9.5689754484E-04  1.1896910387E-02  4.6223273620E-03  2.7784513232E-04  3.4291094315E-02 -2.5446934324E-02
   -5.0714774975E-02 -1.6069999183E-02
   -5.4718458745E-05  9.5025715386E-04  1.8084314828E-04 -1.0114026962E-02  7.4479441680E-04 -3.8892702769E-02  1.8134594304E-04 -1.0236634259E-02 -1.7921925280E-03 -6.0694341713E-02 -2.6550146175E-02 -5.8131611539E-03
   -2.6679322875E-01 -3.6125603540E-02
   -2.8087788357E-04  5.6702905012E-04 -2.7780608253E-05 -1.8213685965E-02  5.9345557558E-04 -2.7163317276E-02 -2.9158221606E-05 -1.8487998599E-02 -2.6787480146E-03 -4.8682556019E-02  1.9252512514E-02  1.6175265818E-02
    2.9890600145E-01  5.6591731665E-02
   -3.6617933969E-04  3.8957477777E-04  9.0633034571E-04 -1.5017617094E-02  5.2161809354E-04 -1.6255496704E-02  9.1731715607E-04 -1.5291694614E-02  4.2866901884E-03  1.5203287922E-03  1.7862240492E-03  2.8965691279E-03
   -1.6795041896E-01 -3.1264708384E-02
   -3.7007283867E-04  1.4544760628E-04  3.5080560255E-04 -8.8035292500E-03  2.9834875516E-04 -8.4980124254E-03  3.5452066517E-04 -9.0202191453E-03 -1.4655733787E-03  3.1967347404E-02 -1.6494591421E-02 -1.1023583619E-02
    1.9923361341E-02 -1.1899886539E-02
   -3.3969993758E-04 -3.3200105913E-05  9.2302466984E-05 -2.8757546306E-03  9.7896647790E-05 -3.4288949518E-03  9.3558304682E-05 -3.0113943716E-03  1.2257458038E-03  2.9887998121E-02  1.0801045948E-02  1.6058168299E-03
    4.7381151620E-02  3.7918292841E-02
   -2.3580721386E-04 -6.6281101965E-05 -8.4593065990E-05 -2.0656945120E-04  1.7291171238E-05 -1.0785465215E-03 -8.6100327011E-05 -2.8140565645E-04 -3.1956793252E-04  1.3330838132E-02 -2.5048552816E-03  4.1340966452E-03
   -5.5407002420E-02 -1.2736010148E-02
   -1.1674011858E-04 -1.0523499682E-04 -4.4495674264E-04  7.0495221055E-04 -6.9066340933E-05  7.2649064164E-06 -4.5024582890E-04  6.8321238552E-04 -2.0173843447E-03  9.7486988944E-04  2.6665289032E-03 -6.2639476110E-04
    3.2641836422E-02 -1.1914306530E-02
A D
    2.8881492755E+00  4.1295571472E+00  4.7921269979E+00 -2.2410822478E+00  4.0458137314E+00 -2.4861040299E+00  4.8026011275E+00 -2.2259757915E+00  6.4799494777E-01  1.0000000000E+01 -8.7854353846E-01  1.0000000000E+01
   -4.5525553826E-01  9.0526459575E+00
    7.7004144560E+00  9.9478910748E+00  1.0000000000E+01 -7.1888820159E+00  9.7793833669E+00 -6.9614946276E+00  1.0000000000E+01 -7.1706161385E+00  2.3769805371E+00  8.4257815395E+00  2.3178181211E+00  7.1005517830E+00
    1.3223618789E+00 -3.1529817238E+00
    9.9641782922E+00  1.0000000000E+01  5.4068102162E+00 -1.0000000000E+01  1.0000000000E+01 -9.7699950016E+00  5.3335603584E+00 -1.0000000000E+01 -6.2909690579E-01 -8.3886849222E+00  2.8492449432E+00 -7.6404559839E+00
    4.3799924156E-01 -9.8790981303E+00
    1.0000000000E+01  5.8185574086E+00 -2.7969347509E+00 -7.3766556263E+00  6.1447923420E+00 -1.0000000000E+01 -2.9401202907E+00 -7.3641173815E+00 -3.1253390753E+00 -4.4165975874E+00 -7.6738971480E-01 -9.0559313637E-01
   -9.9602070926E-01  1.0000000000E+01
    8.6190064872E+00  1.4806877249E+00 -4.7998494154E+00 -2.3900547554E+00  2.0093594267E+00 -8.5139284026E+00 -4.9318557634E+00 -2.3442661711E+00  2.1883184091E+00  5.6826877882E+00  1.4126035041E-01  3.8934904805E+00
    8.9425034316E-01 -9.6677396884E-01
    7.1015441066E+00 -1.0026394742E+00 -1.6581936708E+00  4.4062585507E-01 -4.7773398249E-01 -6.3048770487E+00 -1.7270940224E+00  4.9848341584E-01  4.1757151995E+00  1.6243923808E+00 -6.6787413783E-02 -1.8510558254E+00
   -3.2875427583E-01 -5.7740692586E+00
    5.2456074124E+00 -2.1129150372E+00  1.0274527055E+00  1.0921169820E+00 -1.6627419390E+00 -4.2720752713E+00  1.0088019249E+00  1.1405654178E+00 -5.5773958421E-01 -2.7652767580E+00 -4.7742369110E-01 -5.4850454136E-01
   -2.2852413716E-01  5.6759445998E+00
    3.8711909958E+00 -2.1588018928E+00  1.7307955588E+00  8.5505901419E-01 -1.8124817238E+00 -2.3706291029E+00  1.7334091855E+00  8.8819770982E-01 -2.3780619441E+00 -8.0021149835E-01  9.1260376451E-01  1.3009447597E+00
    4.5277315677E-01 -1.6516335531E+00
    2.4280445517E+00 -1.6863947512E+00  1.3563509068E+00  2.9077685756E-01 -1.4385238026E+00 -1.1285330048E+00  1.3608600665E+00  3.0853642771E-01 -2.6356765125E-01  4.4397174446E-01 -1.8896783452E-01 -6.9861102323E-01
   -3.4777199059E-01 -1.8003861640E+00
    1.6525647446E+00 -9.6639112247E-01  3.8758485161E-01 -1.9390719960E-01 -8.1244396792E-01 -1.7583993439E-01  3.8477030485E-01 -1.8731048219E-01  8.8326870289E-01  4.4841833005E-01 -7.3470315466E-01 -1.3720371529E-01
    1.1016313486E-01  2.6642472310E+00
    7.5335296262E-01 -4.3264712526E-01 -2.9451147565E-01 -3.1172080540E-01 -3.3984179711E-01  1.8210808710E-01 -3.0334350076E-01 -3.1018192459E-01  6.0227117967E-01  2.4543583673E-01  6.0137091297E-01  4.1441748376E-01
    9.8112249600E-02 -1.5755466677E+00
    4.7983722420E-01  3.4876521170E-02 -4.9530824660E-01 -2.6744264318E-01  7.0633495961E-02  4.5322727515E-01 -5.0453566441E-01 -2.6726036896E-01 -6.8000132800E-02 -2.2579032905E-01  1.7969788732E-01 -1.9064432368E-01
   -2.1946454712E-01  8.3070397782E-02
   -1.7095209351E-02  1.9660481445E-01 -3.3226039855E-01 -9.8049479579E-02  2.0590092241E-01  3.4553652523E-01 -3.3853523653E-01 -9.7255811418E-02 -4.9331727359E-01 -2.2306881408E-01 -4.5555635807E-01 -4.3467068568E-02
    2.4524942294E-01  7.7405267434E-01
    1.4498201505E-03  3.1368875037E-01 -8.7768300060E-02  1.1788983002E-02  2.9697581073E-01  3.5088149646E-01 -8.9836479901E-02  1.3314976204E-02 -1.2986174993E-01  1.4923907762E-02  1.0595396366E-01  5.9542217099E-02
   -1.7616437416E-01 -8.2331165088E-01
   -2.6044341595E-01  2.3357260670E-01  1.1467824018E-01  8.0095485917E-02  2.1421181348E-01  1.4407921954E-01  1.1529579401E-01  8.1808778411E-02  1.5245113954E-01  8.8597936709E-02  1.4249237485E-01  1.9938286729E-03
    4.2118490393E-02  4.1835739014E-01
   -1.2136556307E-01  2.0320378531E-01  1.4199171230E-01  5.9123277509E-02  1.7739160398E-01  1.2817328563E-01  1.4347849576E-01  6.0423080253E-02  1.9325853408E-01  8.0945071000E-02 -1.0954730501E-02  1.5540059505E-03
    8.4284191521E-02  1.4987173124E-02
   -2.5991373415E-01  7.9288809557E-02  1.0851859403E-01  3.8483442625E-02  6.2836964717E-02 -1.8551209196E-02  1.0940127056E-01  3.9213846510E-02 -1.2835475826E-02 -2.8128322183E-02 -1.2843066836E-01 -3.2763766952E-02
   -1.2851984401E-01 -2.3750326126E-01
   -1.0450703210E-01  4.8247159702E-02  1.6817054577E-02 -6.7903896964E-03  3.3767215203E-02  7.5123569953E-03  1.6855019598E-02 -6.6122641409E-03 -8.4177129056E-02 -4.9524709749E-02  4.2213878698E-02  2.1438545242E-02
    7.5810668290E-02  2.3306387623E-01
   -1.7643035391E-01 -2.6455840091E-02 -2.1233318618E-02 -1.2633730263E-02 -3.0361417878E-02 -6.2085780377E-02 -2.1711860689E-02 -1.2694914711E-02 -7.0357340165E-02 -1.6321678800E-02  6.0731015122E-02  9.1087359045E-03
    1.7773252294E-02 -1.1583776889E-01
   -5.4938329233E-02 -1.9299202199E-02 -4.0652754662E-02 -2.3253286722E-02 -2.1619502898E-02 -1.6415291738E-02 -4.1067814849E-02 -2.3420774204E-02  4.1584769298E-02  2.0191553266E-02 -2.9997473960E-02 -1.1306241366E-02
   -7.5892136111E-02  8.7607737950E-03
   -8.6293212275E-02 -3.9030509262E-02 -1.9390609551E-02 -9.2187827946E-03 -3.6390070826E-02 -4.0181274216E-02 -1.9544482511E-02 -9.2970452805E-03  3.4819997388E-02  1.6496940742E-02 -4.0759781784E-02 -3.8132967798E-03
    7.3434463538E-02  3.3208026610E-02
   -1.5450210590E-02 -1.4176570470E-02 -8.6656874614E-03 -6.1932534015E-03 -1.3156210789E-02 -6.6239051465E-03 -8.6169967827E-03 -6.2196696539E-03  1.4870135559E-02 -1.2880132419E-03  4.0899902404E-02  8.5949917137E-04
   -3.8598914411E-02 -2.5888313420E-02
   -2.3693228249E-02 -1.2606619456E-02  2.4594481355E-03  1.3145403367E-03 -1.1049940975E-02 -1.2223712687E-02  2.5400651929E-03  1.3399572001E-03 -3.0850988433E-02 -6.8446515780E-03 -2.0129069279E-03  4.8939257676E-03
    8.5908816507E-03  7.7159732150E-03
LAM
   -3.3246767941E-01 -7.8164660868E-01 -1.9419202080E+00  1.6183825019E+00 -7.0200628167E-01  9.6634761499E-01 -1.9572905169E+00  1.6328258558E+00 -3.3984839136E+00  2.2461108968E+00 -2.6985437952E+00 -1.0631505381E-01
   -1.0337959004E+00 -1.9492537373E-01
   -7.8164660868E-01 -2.6495531952E+00 -7.6007513838E+00  4.7389089292E+00 -2.3913584873E+00  1.4566450816E+00 -7.6632912365E+00  4.7785386044E+00 -1.3918114533E+01  8.5611455504E+00 -1.0806359535E+01 -3.7682634457E-01
   -4.4348321061E+00 -7.6704315293E-01
   -1.9419202080E+00 -7.6007513838E+00 -2.6668906680E+01  6.7113457802E+00 -6.8637144381E+00  1.1676278502E+00 -2.6903214399E+01  6.7395879683E+00 -5.6720107020E+01  2.8624387481E+01 -4.2440814814E+01 -6.7075244795E-01
   -1.8967040920E+01 -3.2005379264E+00
    1.6183825019E+00  4.7389089292E+00  6.7113457802E+00 -3.9274205459E+00  4.4924597484E+00 -1.3566603098E+00  6.7488858763E+00 -3.9410546137E+00  2.7659090862E+00  1.2279943283E+00  2.8339913449E+00  2.9463728866E+00
    1.1004879263E+00  3.2332702798E-01
   -7.0200628167E-01 -2.3913584873E+00 -6.8637144381E+00  4.4924597484E+00 -2.1546634662E+00  1.4226489919E+00 -6.9201575151E+00  4.5309334177E+00 -1.2500847422E+01  7.9554354877E+00 -9.7942125639E+00 -3.0839743121E-01
   -3.9894393195E+00 -6.8345659409E-01
    9.6634761499E-01  1.4566450816E+00  1.1676278502E+00 -1.3566603098E+00  1.4226489919E+00 -1.1981540245E+00  1.1644927973E+00 -1.3587089575E+00  9.1653434206E-01 -1.3988993006E-01  8.2165107810E-01  4.3801091665E-01
    3.2959670803E-01  5.3835898766E-02
   -1.9572905169E+00 -7.6632912365E+00 -2.6903214399E+01  6.7488858763E+00 -6.9201575151E+00  1.1644927973E+00 -2.7139617634E+01  6.7771429523E+00 -5.7235961224E+01  2.8890172105E+01 -4.2834198809E+01 -6.7257582602E-01
   -1.9145715401E+01 -3.2295271003E+00
    1.6328258558E+00  4.7785386044E+00  6.7395879683E+00 -3.9410546137E+00  4.5309334177E+00 -1.3587089575E+00  6.7771429523E+00 -3.9545622076E+00  2.6981642716E+00  1.3082499744E+00  2.7895664182E+00  2.9821299645E+00
    1.0814858300E+00  3.2263001769E-01
   -3.3984839136E+00 -1.3918114533E+01 -5.6720107020E+01  2.7659090862E+00 -1.2500847422E+01  9.1653434206E-01 -5.7235961224E+01  2.6981642716E+00 -1.5802788441E+02  1.7218787466E+01 -9.8357674987E+01  1.7583181732E+00
   -5.9715697964E+01 -1.0774334886E+01
    2.2461108968E+00  8.5611455504E+00  2.8624387481E+01  1.2279943283E+00  7.9554354877E+00 -1.3988993006E-01  2.8890172105E+01  1.3082499744E+00  1.7218787466E+01  3.2089891579E+01  6.9011768152E+00  3.0605589564E+01
    3.8707246201E+00  5.1617518686E+00
   -2.6985437952E+00 -1.0806359535E+01 -4.2440814814E+01  2.8339913449E+00 -9.7942125639E+00  8.2165107810E-01 -4.2834198809E+01  2.7895664182E+00 -9.8357674987E+01  6.9011768152E+00  2.4727175722E+01 -3.3308863106E+00
    2.3489624563E+00 -9.1231275325E+00
   -1.0631505381E-01 -3.7682634457E-01 -6.7075244795E-01  2.9463728866E+00 -3.0839743121E-01  4.3801091665E-01 -6.7257582602E-01  2.9821299645E+00  1.7583181732E+00  3.0605589564E+01 -3.3308863106E+00  2.6651340430E+01
    3.5730610262E-01  1.6093176292E+01
   -1.0337959004E+00 -4.4348321061E+00 -1.8967040920E+01  1.1004879263E+00 -3.9894393195E+00  3.2959670803E-01 -1.9145715401E+01  1.0814858300E+00 -5.9715697964E+01  3.8707246201E+00  2.3489624563E+00  3.5730610262E-01
    9.3983111408E+01 -2.3181738334E+00
   -1.9492537373E-01 -7.6704315293E-01 -3.2005379264E+00  3.2332702798E-01 -6.8345659409E-01  5.3835898766E-02 -3.2295271003E+00  3.2263001769E-01 -1.0774334886E+01  5.1617518686E+00 -9.1231275325E+00  1.6093176292E+01
   -2.3181738334E+00  5.4671073329E+01

# CD Bonn 3P2-3F2, np
# 3P2-3F2_np: supports hs +10,+40 + shallow T pair (-10,-10) at k=350 + T pairs -4,-12,-35,-90,-200 (both components; k 200-1450).
# C1: 3.46/3.56/3.67/3.78/3.91 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.71; C4: none; C6: max|a|=10.0, rms 3.7e-3; no spurious pole.
CHAN 3P2-3F2_np MeV 14 22 900.0000 1 1 COUPLED 3 2
A S
   -3.4161657203E-01 -1.2250900185E+00 -4.3236139106E+00  1.2627565784E+00 -1.1132852645E+00  5.0279051403E-01 -4.3592148437E+00  1.2686314919E+00 -1.0000000000E+01  2.8467141611E+00 -5.0607108915E+00 -1.6651964663E-01
   -6.5182790320E-01 -9.8227017248E-01
   -5.3876350257E-01 -1.8226430341E+00 -5.4989823499E+00  3.1557471558E+00 -1.6553275988E+00  1.3231644244E+00 -5.5414872309E+00  3.1793806681E+00 -9.6770282879E+00  6.6579303039E+00 -9.3186540615E+00 -4.9500457607E-02
   -9.6001246348E+00 -5.8894523476E-01
   -4.2025313418E-01 -1.2908994095E+00 -2.8299226325E+00  4.0263531089E+00 -1.1664308713E+00  1.8702712324E+00 -2.8481508108E+00  4.0639189342E+00 -2.9565662094E+00  6.9434320898E+00 -1.0000000000E+01  6.1711675352E-02
   -5.4001585519E+00  4.2399240053E-01
   -3.8514281788E-01 -1.1502257048E+00 -2.4111624563E+00  3.8890117226E+00 -1.0413262983E+00  2.1477843858E+00 -2.4272325025E+00  3.9258560992E+00 -2.7733652973E+00  4.0731457504E+00  7.3525922395E-01 -2.7563768334E-01
    1.0000000000E+01 -8.3683886834E-02
   -1.9892592697E-01 -4.7865812919E-01 -8.8154920212E-02  2.7766834183E+00 -4.3311926918E-01  2.0898840559E+00 -8.5264177563E-02  2.8053170731E+00  3.3226490714E+00  5.3032219585E-02  6.7286955505E+00 -2.4095977701E-01
   -2.3524254527E+00 -5.2336263104E-02
   -5.8570490257E-02 -5.8358815641E-02  6.9044465213E-01  1.4143476377E+00 -4.0711279163E-02  1.8215923622E+00  6.9904988807E-01  1.4301353398E+00  1.0531437053E+00 -1.8727974935E+00 -4.1570623319E+00  1.1225539212E-01
   -5.4633319663E+00 -8.2211365472E-04
   -2.6032940443E-02 -3.9320779443E-02  1.7261376686E-02  3.8896580877E-01 -2.3680850252E-02  1.4683211308E+00  1.8061980148E-02  3.9300197600E-01 -1.9287738275E+00 -1.1228828825E+00 -9.4949731998E-01  1.9291469415E-01
    6.4066687128E+00  2.0475475885E-02
   -5.4080500407E-03 -8.1710327956E-03 -1.8783089227E-02 -1.6413584034E-01 -2.4499715176E-03  1.0945846572E+00 -1.8989588798E-02 -1.6624447223E-01  2.3232733745E-01  2.5670552792E-01  2.9227587493E+00 -6.0513081645E-02
   -2.3196533561E+00  1.7958591471E-02
    2.8339942551E-03  7.5781767575E-04  4.7758967976E-04 -3.3096643541E-01  2.1016797683E-03  7.5150627354E-01  5.0612791285E-04 -3.3489461722E-01  3.7015081903E-01  6.2823305464E-01 -1.7319468629E+00 -1.6132809981E-01
   -1.8184674376E+00 -4.5075478042E-02
    4.7371467747E-03 -1.6135076061E-04 -1.3182328444E-02 -2.7316200723E-01 -1.5549770535E-03  4.6675798319E-01 -1.3372401311E-02 -2.7637639029E-01 -1.0771609184E-01  2.2050200365E-01 -1.0853471234E-01  7.4960286311E-02
    3.1823905942E+00  4.4158987647E-02
    3.7752170449E-03 -2.6965956388E-03 -5.6634046630E-03 -1.2761619989E-01 -4.9627228130E-03  2.5361787314E-01 -5.7109313527E-03 -1.2911495382E-01  9.2144692455E-04 -1.3558756349E-01  8.4251521308E-01  1.0158783293E-01
   -2.0889802403E+00 -3.3358796586E-02
    3.9599578305E-03  1.5667457014E-03  1.1484728762E-02 -5.4509756939E-03 -1.0469184433E-03  1.0772628100E-01  1.1591161601E-02 -5.4740831025E-03 -1.2795599103E-03 -2.0787119274E-01 -5.2075450972E-01 -8.2168878878E-02
    2.7436775429E-01  1.3069491021E-02
    2.1393937541E-03 -1.2280077338E-03 -5.8570711385E-03  5.6185890521E-02 -3.1693662273E-03  1.9545421271E-02 -5.9186648342E-03  5.6878728625E-02 -3.1767319899E-02 -6.0990324899E-02  2.3237294438E-02 -3.4398375124E-02
    8.9338901240E-01  2.3337152877E-02
    1.6804794286E-03  1.1102618426E-03  3.3723534571E-03  6.2589247886E-02 -4.0338081287E-04 -2.5777910598E-02  3.4007472346E-03  6.3379549653E-02  3.6484153965E-02  8.2617392960E-02  1.5087055714E-01  5.2086645366E-02
   -1.0614284943E+00 -5.6886283249E-02
    8.0083922380E-04  5.6472570346E-04 -2.8006363180E-03  3.8694951044E-02 -2.9146074612E-04 -4.1919696685E-02 -2.8350509238E-03  3.9198513268E-02 -1.5170296662E-02  7.5375122509E-02 -9.5509490820E-02  5.2716086400E-03
    6.0072256763E-01  5.5730518224E-02
    3.2403951232E-04  7.9477412890E-04 -9.4985511124E-04  9.7599631708E-03  3.3761070844E-04 -4.1428084355E-02 -9.6419990370E-04  9.9077875801E-03  4.4494473036E-03  1.9597945548E-04  3.5478935283E-02 -2.2656413571E-02
   -4.8250506833E-02 -1.3402012722E-02
    2.6065192170E-05  8.1153654661E-04  2.1205600166E-04 -8.7001339837E-03  6.6255090939E-04 -3.2779446857E-02  2.1316831203E-04 -8.7993294260E-03 -1.3605256958E-03 -4.8288943164E-02 -2.5407079603E-02 -5.0758650801E-03
   -2.6762911188E-01 -3.6716778004E-02
   -1.9538981477E-04  4.9237439946E-04 -1.1505525605E-05 -1.5144509689E-02  5.0789676864E-04 -2.2461672521E-02 -1.2576850052E-05 -1.5361279063E-02 -2.2754200215E-03 -3.7640001732E-02  1.8111511826E-02  1.3777858822E-02
    2.9842600280E-01  5.5320327992E-02
   -2.7408397720E-04  3.5914132386E-04  8.7024393615E-04 -1.2087228913E-02  4.4722858010E-04 -1.3134072571E-02  8.8041837146E-04 -1.2299574401E-02  4.2406589745E-03  2.5611152191E-03  1.6559192609E-03  2.1576334303E-03
   -1.6722305772E-01 -3.0213775449E-02
   -2.8186430471E-04  1.5550235514E-04  3.2202261046E-04 -6.8349598858E-03  2.5493026215E-04 -6.6856031568E-03  3.2519877370E-04 -7.0025851189E-03 -1.6549764554E-03  2.4736449408E-02 -1.5242497463E-02 -9.4717287064E-03
    1.9642526296E-02 -1.1621479987E-02
   -2.6299370395E-04 -5.9923606808E-06  6.9257193624E-05 -2.0458729059E-03  7.7763925646E-05 -2.5870981085E-03  7.0317989096E-05 -2.1503001044E-03  1.1350500115E-03  2.1661037602E-02  1.0815221127E-02  2.4068913640E-03
    4.7311219902E-02  3.6972770039E-02
   -1.7911134478E-04 -3.1019998064E-05 -6.2029447822E-05 -1.8831254614E-05  2.0592118710E-05 -7.6633132588E-04 -6.3143971106E-05 -7.7046936053E-05 -1.9747542670E-04  8.7452307444E-03 -3.2868814879E-03  3.6045928783E-03
   -5.5314643080E-02 -1.2739003042E-02
   -9.3309584167E-05 -9.1754098666E-05 -4.5888275264E-04  6.0780418565E-04 -6.8366229077E-05  4.6772970968E-05 -4.6394845170E-04  5.9159789422E-04 -2.0774970620E-03 -8.4943556564E-06  2.1141427463E-03 -1.0693825497E-03
    3.2592113731E-02 -1.1325615108E-02
A D
    2.9278150661E+00  4.0903113785E+00  4.7302075470E+00 -2.1302554482E+00  4.0228226171E+00 -2.4869292356E+00  4.7394655173E+00 -2.1144406995E+00  3.8964018537E-01  1.0000000000E+01 -9.9819923624E-01  1.0000000000E+01
   -5.0037801000E-01  9.0369856346E+00
    7.7707730783E+00  9.8900705907E+00  1.0000000000E+01 -7.0384361131E+00  9.7502014709E+00 -6.9954208805E+00  1.0000000000E+01 -7.0188395208E+00  2.2020243363E+00  8.7340287819E+00  2.2804526131E+00  7.1206395787E+00
    1.3235377682E+00 -3.1582533099E+00
    1.0000000000E+01  1.0000000000E+01  5.5263084523E+00 -1.0000000000E+01  1.0000000000E+01 -9.8151308658E+00  5.4590974750E+00 -1.0000000000E+01 -5.0066998106E-01 -7.8749127690E+00  2.8636092408E+00 -7.6357117588E+00
    4.3405017005E-01 -9.8787421422E+00
    9.8764780281E+00  5.8805566449E+00 -2.7284747741E+00 -7.4179673907E+00  6.1613283169E+00 -1.0000000000E+01 -2.8609345130E+00 -7.4084189899E+00 -3.1952704592E+00 -4.3878664072E+00 -8.8655534494E-01 -9.3088892648E-01
   -1.0158077917E+00  1.0000000000E+01
    8.4217324110E+00  1.6409851514E+00 -4.8113492784E+00 -2.3814947604E+00  2.0887687775E+00 -8.4021494224E+00 -4.9332249968E+00 -2.3413178132E+00  2.0079144046E+00  5.3943305730E+00  1.6066899157E-01  3.9062874692E+00
    9.2499222941E-01 -9.5717372231E-01
    6.8081689068E+00 -7.7071777187E-01 -1.7140292356E+00  4.4018520159E-01 -3.3411530084E-01 -6.1718985219E+00 -1.7768860564E+00  4.9121356329E-01  4.1134633650E+00  1.6137371756E+00 -8.4383750470E-03 -1.8357315118E+00
   -3.5131291512E-01 -5.7870261725E+00
    5.0088836680E+00 -1.8346137871E+00  9.1252694701E-01  1.0501110062E+00 -1.4671391585E+00 -4.1312201689E+00  8.9612164875E-01  1.0923344232E+00 -4.8765976548E-01 -2.5776992098E+00 -5.1853214564E-01 -5.6848998444E-01
   -2.2985418983E-01  5.6797096356E+00
    3.6125963217E+00 -1.9229436367E+00  1.5964317652E+00  8.2766759558E-01 -1.6390658288E+00 -2.3036682310E+00  1.5993524733E+00  8.5610377567E-01 -2.3143395050E+00 -7.1563260673E-01  8.7892974729E-01  1.2994574832E+00
    4.7369203519E-01 -1.6431867940E+00
    2.2923713082E+00 -1.5016376246E+00  1.2660468787E+00  2.9150987042E-01 -1.2983747319E+00 -1.0881054149E+00  1.2708479491E+00  3.0657243892E-01 -2.4641562423E-01  4.1196416600E-01 -1.4441022001E-01 -6.8474530108E-01
   -3.7015232480E-01 -1.8130055021E+00
    1.5125694418E+00 -8.8074332129E-01  3.7832599281E-01 -1.6135945904E-01 -7.4979495758E-01 -2.1547325005E-01  3.7663982877E-01 -1.5607475588E-01  8.1419526119E-01  3.7810203327E-01 -7.3237239417E-01 -1.4102440174E-01
    1.1860916207E-01  2.6708743916E+00
    7.4053528389E-01 -4.0555923455E-01 -2.5278094534E-01 -2.7294320140E-01 -3.2441486802E-01  1.4439366450E-01 -2.5979026729E-01 -2.7180082021E-01  5.5986829674E-01  2.2111851739E-01  5.8030698825E-01  4.0809996809E-01
    1.0485187723E-01 -1.5725947799E+00
    4.4400768102E-01 -9.4977926630E-03 -4.3150610071E-01 -2.3373795071E-01  2.7622471107E-02  3.7218431259E-01 -4.3897197784E-01 -2.3383906432E-01 -5.7733284386E-02 -1.9464713818E-01  1.7249049295E-01 -1.8868442313E-01
   -2.3079531438E-01  7.4956678122E-02
    4.9253678130E-02  1.4102696030E-01 -2.9608174753E-01 -8.8682758831E-02  1.5428057152E-01  3.0125270929E-01 -3.0117466473E-01 -8.8145284462E-02 -4.4123843063E-01 -1.8835402859E-01 -4.3248007575E-01 -3.9067235439E-02
    2.4988830178E-01  7.8019397080E-01
    2.2083325104E-02  2.3601397635E-01 -8.1419099357E-02  9.1173422565E-03  2.2879395821E-01  2.9065514232E-01 -8.3100662998E-02  1.0164578710E-02 -1.2175666037E-01  1.5175279831E-02  1.0263898297E-01  5.8206872843E-02
   -1.7119839198E-01 -8.2389568317E-01
   -1.6782196829E-01  1.8257484297E-01  9.0134457192E-02  6.4871175083E-02  1.6998257978E-01  1.3082282441E-01  9.0625147130E-02  6.6192655007E-02  1.3723127808E-01  7.0157835175E-02  1.3185825491E-01 -1.6210893119E-03
    3.2983031403E-02  4.1520616492E-01
   -8.5181540572E-02  1.5629146994E-01  1.1626721649E-01  4.9357343556E-02  1.3860418428E-01  1.0493520305E-01  1.1745338348E-01  5.0275778024E-02  1.6267009437E-01  6.5973480723E-02 -1.4351714765E-02  3.2181595141E-03
    9.0642346877E-02  1.7783080566E-02
   -1.7731502241E-01  6.5919224903E-02  8.8571644202E-02  3.1134244538E-02  5.3014808174E-02 -5.7148065514E-03  8.9302135172E-02  3.1714817742E-02 -4.4366456206E-03 -2.2449227011E-02 -1.1224775395E-01 -3.0291919561E-02
   -1.2986543449E-01 -2.3784411059E-01
   -7.5133875279E-02  3.9688612794E-02  1.5885904147E-02 -4.6690046318E-03  2.8585141509E-02  6.6586167968E-03  1.5963796872E-02 -4.5867613208E-03 -7.4343501585E-02 -3.9060697806E-02  3.6105387025E-02  1.9752237142E-02
    7.4845175532E-02  2.3203710785E-01
   -1.2033039004E-01 -1.4332124935E-02 -1.5812886521E-02 -9.7147793497E-03 -1.8709109860E-02 -4.3375115882E-02 -1.6144116749E-02 -9.7461956683E-03 -5.7475617080E-02 -1.1946296217E-02  5.6290887556E-02  7.8144770950E-03
    1.7551811509E-02 -1.1543800217E-01
   -3.9213743045E-02 -1.1292487087E-02 -3.0786565937E-02 -1.7715408656E-02 -1.3815240061E-02 -1.2498111296E-02 -3.1084893702E-02 -1.7886012497E-02  3.2707963270E-02  1.4635741129E-02 -2.9027570317E-02 -1.0297177936E-02
   -7.3927328695E-02  9.2676546892E-03
   -5.8319104432E-02 -2.5709170802E-02 -1.5458613760E-02 -6.8799009020E-03 -2.4841300391E-02 -2.8599920102E-02 -1.5580141212E-02 -6.9333995941E-03  3.0135072937E-02  1.2848749606E-02 -3.3929007408E-02 -2.7821595122E-03
    7.1037580695E-02  3.3041237041E-02
   -1.0937176447E-02 -9.3044351914E-03 -6.8447886174E-03 -4.5394281499E-03 -8.9217812688E-03 -5.0666284120E-03 -6.8167651856E-03 -4.5727672377E-03  1.0010509996E-02 -1.1175003502E-03  3.5752716214E-02  3.7906896575E-04
   -3.7143449886E-02 -2.6590783102E-02
   -1.5841118451E-02 -8.5044100308E-03  1.4994652598E-03  1.0863694007E-03 -7.6741187834E-03 -8.6701212885E-03  1.5500224324E-03  1.1192986181E-03 -2.5282085311E-02 -4.8879468355E-03 -3.2704953897E-03  4.4032435021E-03
    8.3660128711E-03  8.2546762742E-03
LAM
   -3.1060312565E-01 -8.4545340383E-01 -2.1807566721E+00  1.8051743662E+00 -7.6771875192E-01  1.1418392162E+00 -2.1968051619E+00  1.8200839798E+00 -3.7284312727E+00  2.2986770940E+00 -2.9189701487E+00 -1.2858999924E-01
   -1.1460625759E+00 -2.1269949684E-01
   -8.4545340383E-01 -2.7389564939E+00 -7.9396185711E+00  4.9428877231E+00 -2.4966957783E+00  1.6177135506E+00 -8.0006168321E+00  4.9806831646E+00 -1.4304054272E+01  8.1592845357E+00 -1.0958540819E+01 -4.3760335007E-01
   -4.5337104326E+00 -8.0168453543E-01
   -2.1807566721E+00 -7.9396185711E+00 -2.7935928050E+01  7.0804140501E+00 -7.2388963863E+00  1.2915403960E+00 -2.8165310895E+01  7.1061110512E+00 -5.8445610789E+01  2.7234541574E+01 -4.3132338637E+01 -9.3282402857E-01
   -1.9440185122E+01 -3.3731966204E+00
    1.8051743662E+00  4.9428877231E+00  7.0804140501E+00 -4.0604544170E+00  4.7226305929E+00 -1.4979941335E+00  7.1169206132E+00 -4.0716306076E+00  2.7260494057E+00  1.6604041201E+00  2.8370364525E+00  3.1275717763E+00
    1.1080860363E+00  3.2639458424E-01
   -7.6771875192E-01 -2.4966957783E+00 -7.2388963863E+00  4.7226305929E+00 -2.2725183178E+00  1.5851411763E+00 -7.2944763547E+00  4.7596252864E+00 -1.2972933103E+01  7.6548216888E+00 -1.0028246769E+01 -3.6720617842E-01
   -4.1180496540E+00 -7.2169118939E-01
    1.1418392162E+00  1.6177135506E+00  1.2915403960E+00 -1.4979941335E+00  1.5851411763E+00 -1.3283029820E+00  1.2880718339E+00 -1.4996737738E+00  9.6324202522E-01 -4.3961168082E-02  8.6914912594E-01  4.9301367921E-01
    3.4123586221E-01  5.9324032709E-02
   -2.1968051619E+00 -8.0006168321E+00 -2.8165310895E+01  7.1169206132E+00 -7.2944763547E+00  1.2880718339E+00 -2.8396612454E+01  7.1426098230E+00 -5.8942902020E+01  2.7471490894E+01 -4.3506889135E+01 -9.3666858923E-01
   -1.9611927717E+01 -3.4018623464E+00
    1.8200839798E+00  4.9806831646E+00  7.1061110512E+00 -4.0716306076E+00  4.7596252864E+00 -1.4996737738E+00  7.1426098230E+00 -4.0826601421E+00  2.6549460306E+00  1.7404459833E+00  2.7908907566E+00  3.1626890230E+00
    1.0882388841E+00  3.2539016399E-01
   -3.7284312727E+00 -1.4304054272E+01 -5.8445610789E+01  2.7260494057E+00 -1.2972933103E+01  9.6324202522E-01 -5.8942902020E+01  2.6549460306E+00 -1.5935474990E+02  1.5717075276E+01 -9.7469783162E+01  9.5009726917E-01
   -6.0084541540E+01 -1.1229295765E+01
    2.2986770940E+00  8.1592845357E+00  2.7234541574E+01  1.6604041201E+00  7.6548216888E+00 -4.3961168082E-02  2.7471490894E+01  1.7404459833E+00  1.5717075276E+01  3.1943833144E+01  6.1668553417E+00  2.9545069640E+01
    3.5154207151E+00  4.8629529547E+00
   -2.9189701487E+00 -1.0958540819E+01 -4.3132338637E+01  2.8370364525E+00 -1.0028246769E+01  8.6914912594E-01 -4.3506889135E+01  2.7908907566E+00 -9.7469783162E+01  6.1668553417E+00  2.6351377885E+01 -3.4625520602E+00
    2.6453325729E+00 -9.5102369922E+00
   -1.2858999924E-01 -4.3760335007E-01 -9.3282402857E-01  3.1275717763E+00 -3.6720617842E-01  4.9301367921E-01 -9.3666858923E-01  3.1626890230E+00  9.5009726917E-01  2.9545069640E+01 -3.4625520602E+00  2.6425631416E+01
    2.7907029347E-01  1.5863242105E+01
   -1.1460625759E+00 -4.5337104326E+00 -1.9440185122E+01  1.1080860363E+00 -4.1180496540E+00  3.4123586221E-01 -1.9611927717E+01  1.0882388841E+00 -6.0084541540E+01  3.5154207151E+00  2.6453325729E+00  2.7907029347E-01
    9.3924992447E+01 -2.3204237295E+00
   -2.1269949684E-01 -8.0168453543E-01 -3.3731966204E+00  3.2639458424E-01 -7.2169118939E-01  5.9324032709E-02 -3.4018623464E+00  3.2539016399E-01 -1.1229295765E+01  4.8629529547E+00 -9.5102369922E+00  1.5863242105E+01
   -2.3204237295E+00  5.4328731255E+01

# CD Bonn 3P2-3F2, pp
# 3P2-3F2_pp: the np block's construction applied to the pp charge state:
#   supports hs +10,+40 (PV) + shallow T pair (-10,-10) at k=350 + T pairs -4/-12/-35/-90/-200 at
#   k=200/350/580/950/1450 MeV (incoming block alternating); rank 14, nc 22, beta 900, M=1 (P) / 2 (F);
#   pp masses and CD Bonn pp parameters.
# C1: 3.860/3.965/4.093/4.221/4.366 % at E=-5/-20/-50/-100/-200 MeV;
# C6: max|a|=10.0, rms 4.30e-03; no spurious pole down to -5000 MeV.
CHAN 3P2-3F2_pp MeV 14 22 900.0000 1 1 COUPLED 3 2
A S
   -3.1244685235E-01 -1.1965254433E+00 -4.2160827321E+00  1.2507907146E+00 -1.0801284961E+00  4.7971666573E-01 -4.2529144477E+00  1.2575740702E+00 -1.0000000000E+01  3.0829479029E+00 -5.0793345737E+00 -1.0801136427E-01
   -6.4549111404E-01 -9.2759036937E-01
   -4.9651817390E-01 -1.7918977610E+00 -5.3879840878E+00  3.1236446796E+00 -1.6156907486E+00  1.2644513725E+00 -5.4322389198E+00  3.1494478658E+00 -9.7181992257E+00  7.1660886439E+00 -9.3591442483E+00  3.6057092117E-02
   -9.6116965846E+00 -5.5049459165E-01
   -3.9185131969E-01 -1.2818082351E+00 -2.7916028105E+00  3.9842171551E+00 -1.1486609591E+00  1.7922997179E+00 -2.8108109149E+00  4.0245009922E+00 -2.9667717385E+00  7.4163744747E+00 -1.0000000000E+01  8.1911290140E-02
   -5.4012225092E+00  3.9338270984E-01
   -3.5990404621E-01 -1.1410456583E+00 -2.3591283155E+00  3.8533638272E+00 -1.0240548342E+00  2.0678499967E+00 -2.3757938754E+00  3.8929117464E+00 -2.7369555312E+00  4.3186766988E+00  7.4596761735E-01 -3.0091400338E-01
    1.0000000000E+01 -9.1392290788E-02
   -1.8983051152E-01 -4.8305632324E-01 -8.6256182964E-02  2.7607789800E+00 -4.3208084537E-01  2.0275571585E+00 -8.3235495592E-02  2.7914339172E+00  3.3233029625E+00  2.4531610193E-02  6.7139319714E+00 -2.5968233385E-01
   -2.3587722667E+00 -3.8175248535E-02
   -6.0751014463E-02 -6.8617667763E-02  6.7743361448E-01  1.4149387259E+00 -4.8231198359E-02  1.7853994266E+00  6.8637924200E-01  1.4318218514E+00  1.0428699255E+00 -2.0118487908E+00 -4.1598857591E+00  1.2532906924E-01
   -5.4515551167E+00  6.7338584603E-04
   -2.9273713056E-02 -4.4653431896E-02  2.2615870548E-02  3.9077228207E-01 -2.7509933100E-02  1.4557897071E+00  2.3555383769E-02  3.9507955680E-01 -1.9369606778E+00 -1.1987861047E+00 -9.3944718519E-01  2.0402935776E-01
    6.3982397819E+00  9.5489793488E-03
   -8.5833471393E-03 -9.9355290856E-03 -1.4396025619E-02 -1.7263004497E-01 -3.6491790265E-03  1.0982812626E+00 -1.4524908286E-02 -1.7503661779E-01  2.2996139186E-01  2.7762687629E-01  2.9242505209E+00 -7.0221568083E-02
   -2.3204443068E+00  2.3024283391E-02
    3.0162949561E-04  7.0865505174E-04 -3.1339437516E-04 -3.4746357707E-01  1.9798878068E-03  7.6331118200E-01 -2.7840222288E-04 -3.5191313537E-01  3.7202752930E-01  6.8628337419E-01 -1.7425105612E+00 -1.6665359668E-01
   -1.8113184807E+00 -3.9751446850E-02
    3.0192567890E-03  6.2942276896E-04 -1.4928590966E-02 -2.8906686977E-01 -1.1891300570E-03  4.7991011862E-01 -1.5138180831E-02 -2.9273105506E-01 -1.0170051577E-01  2.4901930430E-01 -1.0406691128E-01  8.1069655898E-02
    3.1762707593E+00  3.5768452657E-02
    2.7985588783E-03 -1.5997080470E-03 -6.8195022956E-03 -1.3650210117E-01 -4.4617738961E-03  2.6349976975E-01 -6.8815968811E-03 -1.3822744080E-01  1.8294944927E-03 -1.5174428345E-01  8.4635003029E-01  1.0434888908E-01
   -2.0885172184E+00 -3.0320927979E-02
    3.3176347199E-03  2.3445192530E-03  1.0539887876E-02 -5.2447693138E-03 -8.9356084851E-04  1.1234116429E-01  1.0643374652E-02 -5.2677138434E-03 -4.9520707292E-03 -2.3713486973E-01 -5.2356670771E-01 -8.5866256125E-02
    2.7842089672E-01  1.6676007088E-02
    1.8499467454E-03 -5.4705360122E-04 -5.5266571001E-03  6.3021183125E-02 -3.0274002319E-03  1.8984226735E-02 -5.5870719411E-03  6.3855696694E-02 -3.2999267320E-02 -7.0329071230E-02  2.1853353830E-02 -3.6340137928E-02
    8.8913144089E-01  1.8063919716E-02
    1.4993728946E-03  1.5324082670E-03  3.5174207747E-03  7.1010550374E-02 -3.9612440773E-04 -3.0256657168E-02  3.5497032394E-03  7.1971598909E-02  3.6975735857E-02  9.5149512084E-02  1.5146938054E-01  5.4850592130E-02
   -1.0600871340E+00 -5.4899937314E-02
    7.0532044945E-04  8.7497419801E-04 -2.5822046987E-03  4.4812775352E-02 -2.5491482499E-04 -4.8463201705E-02 -2.6158040912E-03  4.5437613559E-02 -1.3838815206E-02  8.9593364735E-02 -9.3491664200E-02  6.6495421056E-03
    6.0221645022E-01  5.7571754821E-02
    2.4971707941E-04  9.9713032865E-04 -9.4650052674E-04  1.1753888193E-02  3.9232560251E-04 -4.8399928299E-02 -9.6151565899E-04  1.1943722843E-02  4.6723643700E-03  2.7353512300E-04  3.4235718034E-02 -2.5347433323E-02
   -5.0540180196E-02 -1.6056839496E-02
   -5.0336286326E-05  9.4859563171E-04  1.8490691051E-04 -1.0140741467E-02  7.4579221111E-04 -3.8927025080E-02  1.8542974123E-04 -1.0263856546E-02 -1.8030930631E-03 -6.0193280761E-02 -2.6497435616E-02 -5.8431610099E-03
   -2.6627489496E-01 -3.5912704667E-02
   -2.7817642659E-04  5.6646007743E-04 -3.4106940522E-05 -1.8272349239E-02  5.9260206426E-04 -2.7190022942E-02 -3.5539058536E-05 -1.8547712336E-02 -2.7272163596E-03 -4.8277767995E-02  1.9164158856E-02  1.6143946659E-02
    2.9832616471E-01  5.6316949330E-02
   -3.6404306573E-04  3.9244723339E-04  9.1044271764E-04 -1.5074859161E-02  5.2253857133E-04 -1.6275496869E-02  9.2138457960E-04 -1.5349983007E-02  4.3465269734E-03  1.5022181157E-03  1.8108785035E-03  2.9896190882E-03
   -1.6772887652E-01 -3.1115377778E-02
   -3.6888821156E-04  1.4771627367E-04  3.4718971895E-04 -8.8450452719E-03  2.9795177189E-04 -8.5112166945E-03  3.5083490575E-04 -9.0624614417E-03 -1.4977173375E-03  3.1710748744E-02 -1.6389695934E-02 -1.1036734138E-02
    1.9969437281E-02 -1.1848307007E-02
   -3.3871264876E-04 -2.9794801820E-05  9.4467936644E-05 -2.8994424091E-03  9.8528216729E-05 -3.4377801688E-03  9.5737293603E-05 -3.0354768173E-03  1.2412569063E-03  2.9653178983E-02  1.0743940608E-02  1.4426926888E-03
    4.7205199513E-02  3.7735634204E-02
   -2.3541682958E-04 -6.4304682164E-05 -8.4994404352E-05 -2.1806316686E-04  1.7370022136E-05 -1.0834408735E-03 -8.6495528416E-05 -2.9306449770E-04 -3.2898506724E-04  1.3233774716E-02 -2.5775269501E-03  4.1100773390E-03
   -5.5309900439E-02 -1.2671259772E-02
   -1.1650950961E-04 -1.0359100936E-04 -4.4213980258E-04  7.0252692097E-04 -6.8505875637E-05  4.7671705676E-06 -4.4736563161E-04  6.8070579481E-04 -2.0179377321E-03  9.7272388088E-04  2.6833729284E-03 -5.5572501304E-04
    3.2693293938E-02 -1.1858817949E-02
A D
    2.8864467969E+00  4.1265570543E+00  4.7978450290E+00 -2.2292273309E+00  4.0470782529E+00 -2.4830409248E+00  4.8083033401E+00 -2.2139532239E+00  6.6433104134E-01  1.0000000000E+01 -8.6382881149E-01  1.0000000000E+01
   -4.4850950342E-01  9.0492704693E+00
    7.6961221380E+00  9.9407071089E+00  1.0000000000E+01 -7.1715477648E+00  9.7801132780E+00 -6.9552028383E+00  1.0000000000E+01 -7.1530560142E+00  2.3809598369E+00  8.4884526994E+00  2.2891984912E+00  7.1011482230E+00
    1.3131739306E+00 -3.1556001423E+00
    9.9602132712E+00  1.0000000000E+01  5.3961180419E+00 -1.0000000000E+01  1.0000000000E+01 -9.7658820299E+00  5.3232722794E+00 -1.0000000000E+01 -6.6668410919E-01 -8.2843236104E+00  2.8175339651E+00 -7.6435753156E+00
    4.3569791687E-01 -9.8775053678E+00
    1.0000000000E+01  5.8332133013E+00 -2.8065885720E+00 -7.3871222816E+00  6.1460262114E+00 -1.0000000000E+01 -2.9488570888E+00 -7.3746709350E+00 -3.1548126274E+00 -4.4112221780E+00 -7.4960991627E-01 -9.1086620086E-01
   -9.8792122023E-01  1.0000000000E+01
    8.6217744706E+00  1.5010022819E+00 -4.8083721662E+00 -2.3955329952E+00  2.0099231692E+00 -8.5165310211E+00 -4.9395257320E+00 -2.3497203426E+00  2.2083971843E+00  5.6205662111E+00  1.3817665742E-01  3.8964856820E+00
    8.8614090735E-01 -9.6675476814E-01
    7.1068255697E+00 -9.8579708680E-01 -1.6637182956E+00  4.4125856584E-01 -4.7859964307E-01 -6.3080464677E+00 -1.7322060505E+00  4.9921103626E-01  4.2088761728E+00  1.6147759333E+00 -7.0119834708E-02 -1.8470303036E+00
   -3.2487771741E-01 -5.7744044587E+00
    5.2512916930E+00 -2.1026857228E+00  1.0262916546E+00  1.0946438478E+00 -1.6642927520E+00 -4.2749064615E+00  1.0077197880E+00  1.1432022210E+00 -5.6192436755E-01 -2.7394576646E+00 -4.7138442551E-01 -5.5209854372E-01
   -2.2735654241E-01  5.6756053212E+00
    3.8779313955E+00 -2.1546567441E+00  1.7321712703E+00  8.5751955065E-01 -1.8140026391E+00 -2.3724432881E+00  1.7347409297E+00  8.9073952469E-01 -2.3978267700E+00 -7.9284789222E-01  9.0643675360E-01  1.2995895952E+00
    4.4899208211E-01 -1.6503375006E+00
    2.4336699425E+00 -1.6874706821E+00  1.3576483711E+00  2.9175798701E-01 -1.4398328564E+00 -1.1295266286E+00  1.3621097798E+00  3.0957002511E-01 -2.6677055300E-01  4.3955178883E-01 -1.8882294293E-01 -6.9589774378E-01
   -3.4447325619E-01 -1.8015752519E+00
    1.6583336479E+00 -9.6998009347E-01  3.8811588911E-01 -1.9437168744E-01 -8.1329734478E-01 -1.7605227759E-01  3.8531204184E-01 -1.8776524601E-01  8.9043952463E-01  4.4412070381E-01 -7.2888931145E-01 -1.3756257911E-01
    1.0895704550E-01  2.6641935085E+00
    7.5740505668E-01 -4.3719099857E-01 -2.9476886081E-01 -3.1269598513E-01 -3.4029583114E-01  1.8218111950E-01 -3.0354655325E-01 -3.1115174938E-01  6.0799890638E-01  2.4361908013E-01  5.9695627454E-01  4.1319747539E-01
    9.7383787123E-02 -1.5743446434E+00
    4.8380895157E-01  3.1041288122E-02 -4.9594195337E-01 -2.6824976111E-01  7.0491529660E-02  4.5358424340E-01 -5.0511067785E-01 -2.6807543363E-01 -6.8859561399E-02 -2.2374383565E-01  1.7852399115E-01 -1.9002479327E-01
   -2.1783068047E-01  8.1877454653E-02
   -1.4828722895E-02  1.9378951401E-01 -3.3272951428E-01 -9.8431870901E-02  2.0593860768E-01  3.4579594853E-01 -3.3896596730E-01 -9.7632455871E-02 -4.9717495784E-01 -2.2130379529E-01 -4.5231497408E-01 -4.3172240684E-02
    2.4373548847E-01  7.7423673934E-01
    3.7496712692E-03  3.1234701873E-01 -8.7966560842E-02  1.1841170633E-02  2.9710351012E-01  3.5119012839E-01 -9.0023294765E-02  1.3367317372E-02 -1.3138509403E-01  1.4829060221E-02  1.0501264183E-01  5.9246143810E-02
   -1.7539941457E-01 -8.2251229389E-01
   -2.5952671145E-01  2.3312761587E-01  1.1475077674E-01  8.0296167674E-02  2.1433836529E-01  1.4419678040E-01  1.1536125373E-01  8.2020650998E-02  1.5408391877E-01  8.7765941480E-02  1.4161165703E-01  1.9312756052E-03
    4.2256562021E-02  4.1739662048E-01
   -1.2024890849E-01  2.0360562865E-01  1.4214009114E-01  5.9344403824E-02  1.7749615145E-01  1.2830734017E-01  1.4361552371E-01  6.0647182725E-02  1.9467043153E-01  8.0344667353E-02 -1.0791793157E-02  1.6499241239E-03
    8.3519112739E-02  1.5359263882E-02
   -2.5976848797E-01  7.9872685909E-02  1.0864734704E-01  3.8583938527E-02  6.2891041642E-02 -1.8560746246E-02  1.0952246692E-01  3.9323861689E-02 -1.2788859702E-02 -2.7917125274E-02 -1.2764871167E-01 -3.2701801949E-02
   -1.2765472082E-01 -2.3720282735E-01
   -1.0407463050E-01  4.8984055745E-02  1.6849675277E-02 -6.7746951721E-03  3.3788495379E-02  7.5441551837E-03  1.6887311947E-02 -6.5956372747E-03 -8.5209878195E-02 -4.9058334101E-02  4.1881807160E-02  2.1368059545E-02
    7.5317372931E-02  2.3255511585E-01
   -1.7658361875E-01 -2.5945769031E-02 -2.1248595114E-02 -1.2689020340E-02 -3.0368117660E-02 -6.2131673097E-02 -2.1723842235E-02 -1.2747311123E-02 -7.0570561101E-02 -1.6247705054E-02  6.0333516110E-02  9.0808540632E-03
    1.7750985968E-02 -1.1559128458E-01
   -5.4821667449E-02 -1.8909666585E-02 -4.0693986491E-02 -2.3312119284E-02 -2.1635692562E-02 -1.6414051297E-02 -4.1105315382E-02 -2.3485130164E-02  4.1865686500E-02  2.0005514549E-02 -2.9726108820E-02 -1.1261210168E-02
   -7.5560299453E-02  8.8597621152E-03
   -8.6456437181E-02 -3.8867924548E-02 -1.9406419538E-02 -9.2675599085E-03 -3.6405740387E-02 -4.0216527666E-02 -1.9559163814E-02 -9.3501954466E-03  3.5066777558E-02  1.6353614832E-02 -4.0539804477E-02 -3.8039476787E-03
    7.3135255008E-02  3.3001844158E-02
   -1.5435881233E-02 -1.4094509569E-02 -8.6686430724E-03 -6.2123211490E-03 -1.3165168471E-02 -6.6279546568E-03 -8.6204044830E-03 -6.2438728532E-03  1.4729167607E-02 -1.2273779720E-03  4.0586077008E-02  8.4773278149E-04
   -3.8497124399E-02 -2.5787911307E-02
   -2.3758172950E-02 -1.2595676367E-02  2.4631330392E-03  1.3085102761E-03 -1.1049741951E-02 -1.2238418919E-02  2.5427094772E-03  1.3329632904E-03 -3.0856720867E-02 -6.7890417736E-03 -1.9010103552E-03  4.8849038538E-03
    8.5871953622E-03  7.7065078572E-03
LAM
   -3.3129447926E-01 -7.7425770935E-01 -1.9255355823E+00  1.6200757408E+00 -6.9712491150E-01  9.6574190115E-01 -1.9406501298E+00  1.6346016816E+00 -3.3881563532E+00  2.2219964272E+00 -2.6580239259E+00 -1.0479050170E-01
   -1.0221355927E+00 -1.9253349616E-01
   -7.7425770935E-01 -2.6182636314E+00 -7.5255726959E+00  4.7404291623E+00 -2.3701138994E+00  1.4561683556E+00 -7.5869871243E+00  4.7802969147E+00 -1.3852687955E+01  8.4594200849E+00 -1.0623661714E+01 -3.7036859163E-01
   -4.3797543172E+00 -7.5556397460E-01
   -1.9255355823E+00 -7.5255726959E+00 -2.6498284529E+01  6.7241715334E+00 -6.8188533490E+00  1.1640404708E+00 -2.6729319714E+01  6.7530082069E+00 -5.6690807528E+01  2.8403674384E+01 -4.1874550561E+01 -6.5015778615E-01
   -1.8821015617E+01 -3.1665393475E+00
    1.6200757408E+00  4.7404291623E+00  6.7241715334E+00 -3.9334946584E+00  4.5043295564E+00 -1.3572084096E+00  6.7614848061E+00 -3.9471410804E+00  2.7647317480E+00  1.2814607183E+00  2.8059198377E+00  2.9523267589E+00
    1.0951973207E+00  3.2043173056E-01
   -6.9712491150E-01 -2.3701138994E+00 -6.8188533490E+00  4.5043295564E+00 -2.1418633987E+00  1.4228902068E+00 -6.8744757639E+00  4.5431002572E+00 -1.2488223676E+01  7.8869893492E+00 -9.6643405653E+00 -3.0354945293E-01
   -3.9547613956E+00 -6.7573180538E-01
    9.6574190115E-01  1.4561683556E+00  1.1640404708E+00 -1.3572084096E+00  1.4228902068E+00 -1.1983902348E+00  1.1608840101E+00 -1.3592606611E+00  9.1428843729E-01 -1.2836016411E-01  8.1103840423E-01  4.3747071712E-01
    3.2699112027E-01  5.2953431303E-02
   -1.9406501298E+00 -7.5869871243E+00 -2.6729319714E+01  6.7614848061E+00 -6.8744757639E+00  1.1608840101E+00 -2.6962405643E+01  6.7903405928E+00 -5.7202643841E+01  2.8665540369E+01 -4.2259973761E+01 -6.5175414597E-01
   -1.8997089738E+01 -3.1950100900E+00
    1.6346016816E+00  4.7802969147E+00  6.7530082069E+00 -3.9471410804E+00  4.5431002572E+00 -1.3592606611E+00  6.7903405928E+00 -3.9606588469E+00  2.6971177184E+00  1.3618633570E+00  2.7622427609E+00  2.9882358997E+00
    1.0764249744E+00  3.1976844922E-01
   -3.3881563532E+00 -1.3852687955E+01 -5.6690807528E+01  2.7647317480E+00 -1.2488223676E+01  9.1428843729E-01 -5.7202643841E+01  2.6971177184E+00 -1.5892848363E+02  1.7182023942E+01 -9.7264385823E+01  1.8312910069E+00
   -5.9699260559E+01 -1.0739951893E+01
    2.2219964272E+00  8.4594200849E+00  2.8403674384E+01  1.2814607183E+00  7.8869893492E+00 -1.2836016411E-01  2.8665540369E+01  1.3618633570E+00  1.7182023942E+01  3.1949789784E+01  6.7578711162E+00  3.0357832457E+01
    3.8195538086E+00  5.0971929611E+00
   -2.6580239259E+00 -1.0623661714E+01 -4.1874550561E+01  2.8059198377E+00 -9.6643405653E+00  8.1103840423E-01 -4.2259973761E+01  2.7622427609E+00 -9.7264385823E+01  6.7578711162E+00  2.6147873155E+01 -3.2698774472E+00
    2.8330965879E+00 -8.9471872046E+00
   -1.0479050170E-01 -3.7036859163E-01 -6.5015778615E-01  2.9523267589E+00 -3.0354945293E-01  4.3747071712E-01 -6.5175414597E-01  2.9882358997E+00  1.8312910069E+00  3.0357832457E+01 -3.2698774472E+00  2.6589938918E+01
    3.6327619515E-01  1.6038896579E+01
   -1.0221355927E+00 -4.3797543172E+00 -1.8821015617E+01  1.0951973207E+00 -3.9547613956E+00  3.2699112027E-01 -1.8997089738E+01  1.0764249744E+00 -5.9699260559E+01  3.8195538086E+00  2.8330965879E+00  3.6327619515E-01
    9.3894528754E+01 -2.2797818344E+00
   -1.9253349616E-01 -7.5556397460E-01 -3.1665393475E+00  3.2043173056E-01 -6.7573180538E-01  5.2953431303E-02 -3.1950100900E+00  3.1976844922E-01 -1.0739951893E+01  5.0971929611E+00 -8.9471872046E+00  1.6038896579E+01
   -2.2797818344E+00  5.4551032379E+01

# CD Bonn 3D3-3G3, np
# 3D3-3G3_np: construction (hs +10,+40 PV both comps; T-pair ladder -4/-12/-35/-90/-200 at k 200/350/580/950/1450, incoming alternating) + shallow T pair (-10,-10) at k=350 both comps
#   rank 14, nc 22, beta 900, M=2 (D) / 3 (G); np masses.
# C1: 9.608/9.568/9.613/9.646/9.669 % at E=-5/-20/-50/-100/-200 MeV;
# C6: max|a|=10.0, rms 6.03e-03; no spurious pole down to -5000 MeV.
CHAN 3D3-3G3_np MeV 14 22 900.0000 2 2 COUPLED 4 3
A S
   -3.2753350570E-03 -5.7963277968E-02 -1.2775843547E-01 -2.8957554669E+00 -3.6383695024E-02 -5.4324816931E-01 -1.2613323799E-01 -2.8959476798E+00  2.1620142529E+00 -4.2329360530E+00  8.6699359709E+00 -4.5547186242E+00
    6.4814414101E+00  3.4917291657E+00
   -9.5764042296E-03 -1.7245804302E-01 -6.4775160667E-01 -7.7016647982E+00 -1.1697070311E-01 -1.5427922884E+00 -6.4413570568E-01 -7.7015606865E+00 -4.9873720379E-01 -1.0000000000E+01  1.9670600065E+00 -1.0000000000E+01
   -4.5865974895E+00 -3.0204014041E+00
   -1.0758416830E-02 -2.1064442804E-01 -9.3777699415E-01 -1.0000000000E+01 -1.3659594252E-01 -2.2998869128E+00 -9.3405642174E-01 -1.0000000000E+01 -5.2151989494E+00 -9.1723421612E+00 -1.0000000000E+01 -3.1648517428E+00
   -6.3668922812E+00 -2.6984985009E+00
   -4.8748051802E-03 -1.2757071357E-01 -3.9259167030E-01 -9.3438100554E+00 -4.8291791780E-02 -2.7272956477E+00 -3.8957350482E-01 -9.3455180460E+00 -7.0335138680E-01 -3.6349370782E+00  3.6129149931E+00  5.4324343173E+00
    1.0000000000E+01  3.8343092000E+00
    7.9983759199E-04 -4.5240898429E-02  3.7082570760E-02 -6.8995710265E+00  2.5253092589E-02 -2.8305015568E+00  3.8899106821E-02 -6.9021794520E+00  2.1034423147E+00  1.1659383319E+00  3.8564638208E+00  2.0512968606E+00
   -4.0928861250E+00 -2.0483934760E+00
    1.4005165405E-03 -2.6899938984E-02 -7.3627310916E-02 -3.7785104321E+00  2.2970712823E-02 -2.6636789493E+00 -7.2951248907E-02 -3.7801529078E+00 -5.1579397441E-01  2.3408249491E+00 -4.4873059534E+00 -2.8342459455E+00
   -3.3697568902E+00  4.6280425826E-02
    1.0035208862E-03 -2.0564173256E-02 -9.6033734101E-02 -1.2379022501E+00  1.0160131108E-02 -2.3070131800E+00 -9.5798895690E-02 -1.2386939798E+00 -2.3347839628E-01  1.1749569878E+00  1.2414258520E+00 -1.0848501527E+00
    6.1173806393E+00  1.1015836030E+00
   -4.1314595344E-05 -1.0443111733E-02 -1.5811260894E-02  4.4643767948E-01  4.1247897719E-03 -1.8498237504E+00 -1.5713782227E-02  4.4610764689E-01  4.9759115841E-01 -4.5494378631E-01  1.1043670039E+00  1.2899030401E+00
   -3.9801050784E+00 -1.1141242260E+00
   -8.4493558266E-04 -8.0317897183E-03 -7.6684809840E-03  9.4149277314E-01 -3.6933589520E-03 -1.3738176528E+00 -7.6329218258E-03  9.4146192743E-01 -2.4649000566E-01 -7.8544277296E-01 -1.3816643856E+00  9.6609694303E-01
    2.7563271398E-01  4.3200764332E-01
   -1.7431483672E-03 -1.8814337681E-03  1.3070314150E-02  9.2265837464E-01 -4.6556110647E-03 -9.3581273455E-01  1.3124242816E-02  9.2273271446E-01 -8.2264367752E-02 -3.4577947494E-01  7.5286921916E-01 -1.0234873137E+00
    2.0874422837E+00  8.1398202765E-02
   -1.7175643403E-03  1.5320325867E-03  1.5923421908E-02  4.1665398348E-01 -3.3573337570E-03 -5.7311907383E-01  1.5960072771E-02  4.1667173226E-01  4.1984291743E-02  2.5897213986E-01 -1.4932356396E-01 -4.7249772469E-01
   -2.3282404087E+00 -3.2999262210E-02
   -2.0482087472E-03  4.0793827606E-03  2.2882907476E-03  1.1226455662E-01 -2.4385375921E-03 -2.9929556737E-01  2.3074842555E-03  1.1229730921E-01 -6.3793717631E-03  2.6104529171E-01 -2.1474676008E-01  6.7940240261E-01
    1.2793230742E+00 -1.8073515545E-01
   -1.5488318886E-03  4.3257948124E-03  1.6004716320E-03 -2.0900370023E-01 -7.5593168121E-04 -1.1214747683E-01  1.6131396117E-03 -2.0903986606E-01  6.4395320099E-02  1.2437463773E-01  3.1389635985E-01  2.3997209097E-01
   -1.0729499415E-01  3.2301614807E-02
   -1.5604404148E-03  4.4841256279E-03 -2.8531949788E-03 -1.6999030144E-01 -2.7542161514E-04  3.7920027698E-04 -2.8522722686E-03 -1.6999843540E-01 -2.6869423652E-02 -1.6435019028E-01 -1.9217815973E-01 -5.1908337145E-01
   -5.3423488101E-01  4.3055508484E-01
   -9.7203569579E-04  2.6538532137E-03 -1.7983323076E-03 -1.8854467733E-01 -1.5271486740E-05  5.7220267347E-02 -1.7963420718E-03 -1.8857378620E-01 -1.9012091152E-02 -7.8818532161E-02  3.1544145015E-02  3.9974319222E-02
    6.1419485004E-01 -6.8470720870E-01
   -9.1672721553E-04  2.1897012067E-03 -7.8960452969E-05 -1.5462488407E-02 -1.6998705357E-05  7.4537373930E-02 -7.8309733423E-05 -1.5458727835E-02  4.7120408520E-03 -4.5339748407E-02  2.4787648197E-02  1.6327900891E-01
   -4.0825638631E-01  3.9507612859E-01
   -4.2041921731E-04  3.6704874964E-04 -3.2607957721E-04 -1.0962054155E-02 -2.3691203505E-04  7.0860746511E-02 -3.2557687102E-04 -1.0964274591E-02 -3.9285130733E-03  1.0174473580E-01 -1.3522450234E-02  1.1579296437E-01
    1.7410743114E-01  2.0217281248E-01
   -3.9043854917E-04  2.5801994718E-04  7.3391841101E-04  7.8476651385E-02 -2.4967951659E-04  5.4932047580E-02  7.3519836448E-04  7.8494198976E-02  1.5600263249E-02  2.7520834008E-02  2.2857010888E-02 -2.5787720408E-01
   -1.9531416258E-02 -5.8022640173E-01
   -4.5832277955E-05 -7.1731037897E-04 -1.6223040819E-04  2.5384014612E-02 -3.1905212701E-04  3.8802319380E-02 -1.6220887074E-04  2.5395338065E-02 -8.6724212055E-03  2.4296248421E-02 -4.7607643297E-02  4.8900020566E-02
   -6.1536389656E-02  4.7091813772E-01
   -7.6275808920E-05 -3.7324311592E-04  1.0208224067E-04  4.5436087578E-02 -2.2287945312E-04  2.2576970803E-02  1.0258430058E-04  4.5451856884E-02  2.0651764771E-03 -4.9875168160E-02  4.3169851536E-02  1.2140902667E-01
    1.0264302129E-01 -8.2189395928E-02
    8.6208298218E-05 -6.3045251879E-04 -2.1421224011E-04 -1.5884014568E-03 -1.5930712205E-04  1.2792477089E-02 -2.1435498448E-04 -1.5793567435E-03 -3.7980419759E-03 -1.3862254043E-02 -1.9622015281E-02  5.7648084334E-02
   -1.1178782133E-01 -1.8224236933E-01
    1.7419720258E-05 -2.1778750923E-04 -4.5939181226E-05  7.9773656912E-03 -6.9312596880E-05  4.8064517808E-03 -4.5652437360E-05  7.9825142641E-03  2.5514071166E-03 -1.7518878113E-02  1.0685265917E-02 -1.1228747112E-01
    8.1845026419E-02  1.6489353554E-01
    5.7699187680E-05 -2.2010797646E-04 -6.1571638399E-06 -6.3303953037E-03 -2.0310778995E-05  2.1740243450E-03 -5.9427436836E-06 -6.3255922144E-03  5.2169882452E-07  8.3546553575E-03 -6.7356389647E-03 -2.9063071053E-02
   -2.8897279587E-02 -4.6912813392E-02
A D
   -6.1322453486E-01 -3.5205093371E+00 -5.4024469420E+00  2.4488262400E+00 -3.6348637574E+00  1.9365549366E+00 -5.4038666872E+00  2.5216823933E+00 -7.5109078055E+00  2.7576299258E-01  1.9191362580E+00 -1.1377371534E+00
    2.1943630323E+00  4.1060268447E+00
   -4.8249586497E+00 -9.7649619405E+00 -1.0000000000E+01  6.5808238195E+00 -1.0000000000E+01  3.3931950858E+00 -1.0000000000E+01  6.7572458940E+00 -8.2095516835E+00  1.6033109883E-02 -8.5450519634E-01 -5.4061257831E+00
   -1.8588759074E+00 -6.0761880438E+00
   -2.0378388505E+00 -9.8996725681E+00 -4.9808076564E+00  7.2498680661E+00 -9.9876569584E+00  8.2332017077E+00 -4.9748626271E+00  7.4726259957E+00  8.7274597842E+00 -5.8903047256E-01  1.4433229851E+00 -1.3766446973E+00
   -7.3501209394E-01 -2.9720232501E+00
   -8.8846510620E+00 -1.0000000000E+01  3.0992834465E+00  5.4049877254E+00 -9.8414919697E+00  5.1000982946E+00  3.1129029968E+00  5.5925170152E+00  1.0000000000E+01 -3.2058460708E+00 -7.6933431184E-01 -4.9051638848E-01
    2.7074956036E+00  1.0000000000E+01
   -1.1543511270E+00 -4.0444292014E+00  5.0960625558E+00  6.6449510636E-01 -3.6152730010E+00  1.0000000000E+01  5.1088538527E+00  8.2828218876E-01 -3.8023638668E+00 -2.2804061891E+00 -4.9472473930E-01  3.8349455812E+00
   -2.8660807603E+00 -7.0847489011E+00
   -1.0000000000E+01 -3.7147140386E+00  3.7600112690E+00 -1.6823224188E+00 -3.2273452400E+00  2.8375857783E+00  3.7705459491E+00 -1.5841970671E+00 -8.7613168418E+00 -1.2170379809E+00 -4.4994671541E-01 -3.4096543043E+00
    1.5626840570E+00 -1.0062949338E+00
    9.2690606847E-01  2.1347971084E+00 -3.0404846287E-02 -3.6440112978E+00  2.6205490721E+00  8.0865155795E+00 -2.6961358001E-02 -3.5566460808E+00  1.3365338210E+00  1.9436488374E+00  4.0235075828E+00  2.8506061952E+00
    5.0841267689E-02  6.1189534832E+00
   -9.2829655393E+00 -1.5980590881E-01 -1.1580651825E+00 -2.0688191089E+00  1.2799797092E-01 -7.2649696825E-01 -1.1558544815E+00 -2.0340894775E+00  3.2656533264E+00  2.1143843167E-02 -5.8452408815E+00 -4.2667299622E+00
   -1.0069628480E+00 -5.4525373197E+00
    2.8148965461E+00  3.9492656094E+00 -2.2137854841E+00 -1.7350918701E+00  4.1153837850E+00  5.3682761588E+00 -2.2150363015E+00 -1.6897436889E+00  2.2719588724E+00  5.4587206692E-01  3.7690944495E+00  4.7821895964E+00
    1.0488363768E+00  1.7950958276E+00
   -7.7460426272E+00 -7.4134754855E-02 -5.0126646862E-01  4.2689797022E-01 -1.1873518982E-01 -3.0868631959E+00 -4.9998414243E-01  4.3268755196E-01 -2.1249431220E+00 -1.3084474733E+00 -1.0895923772E+00 -3.4756979259E+00
   -4.5645297166E-01  1.0904805489E+00
    3.7761649539E+00  3.0230272935E+00 -3.7582172167E-01  4.0183879564E-02  2.9394139289E+00  3.4610568526E+00 -3.7620813882E-01  6.6222213483E-02 -8.4182058267E-01  5.2700753897E-01  1.1291776835E+00  2.5721283518E+00
   -3.5121467927E-01 -1.8178092045E+00
   -5.9559698414E+00 -1.0140426490E+00  9.2223312352E-01  9.8069407250E-01 -1.1960881728E+00 -3.6213916953E+00  9.2426397920E-01  9.7577182313E-01 -8.2975891019E-01 -5.2656812291E-01 -2.7874590243E+00 -3.0524959267E+00
    1.0217211859E+00  1.2546606176E+00
    3.7322067771E+00  1.6845328445E+00  1.9476885248E-01 -1.0282091607E-01  1.5689366760E+00  2.4283488270E+00  1.9464324074E-01 -8.6548461311E-02  1.6757723492E+00  8.6198588523E-01  3.3079280616E+00  3.5196026229E+00
   -1.3047237276E+00 -6.4294179030E-01
   -4.1884807506E+00 -1.4298218788E+00  5.6247071321E-01  3.5168392320E-01 -1.5642014259E+00 -2.9484435018E+00  5.6374044524E-01  3.4425216139E-01 -1.9490050471E-01 -5.4801256811E-01 -2.4229682115E+00 -3.0278692097E+00
    1.1042161510E+00  3.7367865270E-01
    2.9830317619E+00  8.6196034270E-01 -2.9026823949E-01 -4.3230250453E-01  8.2514211449E-01  1.7791469691E+00 -2.9092029056E-01 -4.2190354440E-01  3.5661696865E-01  3.9361343430E-01  1.7396012460E+00  2.2713387239E+00
   -5.5463945663E-01 -1.6593490598E-01
   -2.6120229414E+00 -1.1723663983E+00  4.3662759451E-02  6.5906758393E-02 -1.2144814930E+00 -1.8885118339E+00  4.4149065524E-02  5.9695905199E-02 -9.4484350145E-01 -4.9090718693E-01 -1.8109048371E+00 -1.9593362591E+00
   -2.1440598837E-02 -1.8835430645E-01
    1.9498890958E+00  4.9051682417E-01 -3.3473594204E-01 -2.8042173801E-01  5.1891578261E-01  1.1918471817E+00 -3.3533267276E-01 -2.7395388490E-01  3.2957916498E-01  3.4122677928E-01  1.7900292486E+00  1.8146278262E+00
    3.1677416297E-01  5.1633304769E-01
   -1.3635925060E+00 -6.6136695870E-01  5.5245015734E-02  1.0465577130E-01 -6.5227971389E-01 -9.6320999564E-01  5.5571112680E-02  1.0088418548E-01 -1.2022964626E-01 -2.0267104668E-01 -1.2335305122E+00 -1.4113463927E+00
   -2.4893688978E-01 -5.5224830991E-01
    1.0026512780E+00  2.9738213516E-01 -8.5150180554E-02 -6.4557877399E-02  3.3874670497E-01  6.4446593764E-01 -8.5378072683E-02 -6.0989305081E-02  3.9568506090E-01  2.0624535768E-01  6.9189234975E-01  8.9883099779E-01
   -1.2487639662E-02  2.9611278691E-01
   -5.3336577661E-01 -2.4944505484E-01  1.0786874130E-01  9.4439645654E-02 -2.3406956810E-01 -3.6392604951E-01  1.0810060279E-01  9.2721031962E-02 -2.0678039525E-01 -1.3685749972E-01 -5.8151234846E-01 -5.7838677737E-01
    2.1810718349E-01  1.6380166864E-03
    3.6247663202E-01  1.4799265862E-01  3.9529252552E-04 -8.4992102336E-04  1.7189568736E-01  2.4362825476E-01  3.1298408825E-04  6.5914020273E-04  2.2264687197E-02  5.5616354308E-02  5.8939857157E-01  4.5936868644E-01
   -2.4147365741E-01 -1.3111728488E-01
   -1.1779118288E-01 -4.8889920446E-02  3.5774439508E-02  2.9307933414E-02 -4.3319533408E-02 -7.8388521976E-02  3.5829114079E-02  2.8845900584E-02 -9.6130509914E-02 -4.7072381130E-02 -3.5005839968E-01 -3.0146419391E-01
    1.3733372046E-01  1.0004091184E-01
    6.6887366986E-02  4.1015565311E-02 -8.7348438495E-03 -1.0584948568E-03  4.7205077925E-02  4.6613866668E-02 -8.7788736928E-03 -6.2837021105E-04  6.5756396434E-02  2.6975970274E-02  7.2865424831E-02  8.1607241246E-02
   -3.5294689014E-02 -3.0283791143E-02
LAM
   -7.4746973412E-07 -2.4751232586E-07  4.9376713204E-08  1.7849908477E-08 -2.5047727027E-07 -5.1025684753E-07  4.9540907925E-08  1.6038219864E-08 -1.1444101413E-07 -1.3147531808E-07 -3.4592651443E-07 -4.8654198748E-07
    4.9449693185E-08  3.2785594745E-09
   -2.4751232586E-07 -1.0219696606E-07 -5.2818158624E-08 -5.0596546810E-07 -1.0032913384E-07 -2.3864219305E-07 -5.2583888448E-08 -5.0638676029E-07 -1.4725341691E-07 -5.0057707838E-07 -8.4336013343E-09 -4.5725684951E-07
    3.3238952629E-08 -2.6538960147E-09
    4.9376713204E-08 -5.2818158624E-08 -3.2368021756E-07 -1.1551939296E-06 -4.9705490053E-08 -3.8305816523E-09 -3.2293934139E-07 -1.1541023257E-06 -5.5842554473E-07 -3.2698237894E-06  1.1294038706E-06 -2.6703920304E-06
    1.6896793779E-07  2.8915803334E-08
    1.7849908477E-08 -5.0596546810E-07 -1.1551939296E-06  2.9874106279E-07 -5.4700277378E-07  5.6795741708E-08 -1.1557075953E-06  3.0767607042E-07 -4.9454564624E-07 -3.7655223235E-07  2.7764145296E-07 -6.6726402142E-07
    6.0357051170E-08 -2.1221979152E-08
   -2.5047727027E-07 -1.0032913384E-07 -4.9705490053E-08 -5.4700277378E-07 -9.8073565116E-08 -2.4173055883E-07 -4.9452924432E-08 -5.4749016457E-07 -1.4897886452E-07 -5.4087672144E-07 -2.0401566540E-09 -4.8086748688E-07
    3.4619895800E-08 -2.7984647855E-09
   -5.1025684753E-07 -2.3864219305E-07 -3.8305816523E-09  5.6795741708E-08 -2.4173055883E-07 -2.9613793667E-07 -3.6892752631E-09  5.6848295595E-08 -9.1645651536E-08 -1.0890865649E-07 -2.1808090260E-07 -3.5033860147E-07
    3.5094819630E-08  1.0688487107E-09
    4.9540907925E-08 -5.2583888448E-08 -3.2293934139E-07 -1.1557075953E-06 -4.9452924432E-08 -3.6892752631E-09 -3.2219745169E-07 -1.1546192602E-06 -5.5697008414E-07 -3.2719736139E-06  1.1303091980E-06 -2.6716319655E-06
    1.6912814116E-07  2.8989011879E-08
    1.6038219864E-08 -5.0638676029E-07 -1.1541023257E-06  3.0767607042E-07 -5.4749016457E-07  5.6848295595E-08 -1.1546192602E-06  3.1660633144E-07 -4.9278793764E-07 -3.6657490668E-07  2.7399438593E-07 -6.6112600326E-07
    6.0055575811E-08 -2.1248770309E-08
   -1.1444101413E-07 -1.4725341691E-07 -5.5842554473E-07 -4.9454564624E-07 -1.4897886452E-07 -9.1645651536E-08 -5.5697008414E-07 -4.9278793764E-07  3.2474262157E-06 -7.0001814576E-06  1.4995170848E-05 -2.4196498921E-05
    2.7713701899E-06  1.8502797080E-06
   -1.3147531808E-07 -5.0057707838E-07 -3.2698237894E-06 -3.7655223235E-07 -5.4087672144E-07 -1.0890865649E-07 -3.2719736139E-06 -3.6657490668E-07 -7.0001814576E-06 -5.1355087729E-08  1.1976994397E-06 -2.7680708916E-06
    4.2378020585E-07 -5.3471669268E-08
   -3.4592651443E-07 -8.4336013343E-09  1.1294038706E-06  2.7764145296E-07 -2.0401566540E-09 -2.1808090260E-07  1.1303091980E-06  2.7399438593E-07  1.4995170848E-05  1.1976994397E-06  3.7413852088E-05  1.6114264056E-06
    1.4202470707E-05  7.5380761341E-06
   -4.8654198748E-07 -4.5725684951E-07 -2.6703920304E-06 -6.6726402142E-07 -4.8086748688E-07 -3.5033860147E-07 -2.6716319655E-06 -6.6112600326E-07 -2.4196498921E-05 -2.7680708916E-06  1.6114264056E-06  9.2971647986E-07
    3.2720124495E-06  5.2378190614E-06
    4.9449693185E-08  3.3238952629E-08  1.6896793779E-07  6.0357051170E-08  3.4619895800E-08  3.5094819630E-08  1.6912814116E-07  6.0055575811E-08  2.7713701899E-06  4.2378020585E-07  1.4202470707E-05  3.2720124495E-06
    2.2787320377E-05  8.4064615102E-06
    3.2785594745E-09 -2.6538960147E-09  2.8915803334E-08 -2.1221979152E-08 -2.7984647855E-09  1.0688487107E-09  2.8989011879E-08 -2.1248770309E-08  1.8502797080E-06 -5.3471669268E-08  7.5380761341E-06  5.2378190614E-06
    8.4064615102E-06  5.5679230454E-05

# CD Bonn 3F4-3H4, nn
# 3F4-3H4_nn: supports hs +25,+80 + T pairs -4,-12,-35,-90,-200 (both components; k 200-1450); M=3,4 for the momentum tail.
# C1: 11.78/11.82/11.87/11.92/11.99 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.09; C4: none; C6: max|a|=10.0, rms 7.0e-3; det clean.
CHAN 3F4-3H4_nn MeV 12 22 900.0000 3 3 COUPLED 5 4
A S
   -4.1806786540E-03 -2.6339942442E-01 -2.3565486198E-02  6.1258380653E-02 -7.9611049211E-01  1.3916909149E+00 -2.0252702283E+00  3.8962542529E+00  3.1931374015E+00  5.7926751228E-01  4.6739645766E+00 -3.9764511150E-01
   -1.0954334037E-02 -6.3838735688E-01 -5.9715508743E-02  2.0295028771E-01 -1.8460645509E+00  3.0689316283E+00 -4.6053299085E+00  1.0000000000E+01 -1.2344312962E+00  1.4767570264E+00 -5.5316605505E+00  5.6835824870E-02
   -1.3688231568E-02 -6.8480936726E-01 -7.0938933062E-02  2.6469383383E-01 -1.7486481389E+00  5.0593739001E+00 -3.0250336288E+00  7.4841951655E+00 -5.1996294922E+00 -2.0923677180E-01 -4.0752103448E+00  3.4330624320E-01
   -1.3140959133E-02 -4.7149170199E-01 -6.0743810118E-02  3.8177144375E-01 -8.5710083640E-01  3.6149916427E+00  1.6141911221E+00  4.3646428257E+00  4.0519406939E+00 -7.5273878289E-01  1.0000000000E+01 -3.2417078458E-01
   -1.0400723302E-02 -2.1689050482E-01 -4.1911781210E-02  3.3925910369E-01 -6.5000105929E-02  4.2491407948E+00  2.4034793775E+00 -3.2386566755E+00  1.4760014149E+00 -8.2228190218E-01 -5.8181913290E+00  1.7126009331E-01
   -8.1097203418E-03 -6.9285571098E-02 -2.6702202762E-02  4.1128215158E-01  1.4726777357E-01  8.7291676506E-01 -4.4735227033E-01 -9.2994041759E-01 -4.0536276969E+00  1.3582805170E+00 -2.4300214142E+00 -5.7117247926E-02
   -5.5216941761E-03  1.0299427495E-03 -1.5014183753E-02  2.8462105436E-01  1.3136306258E-01  1.8155363562E+00 -9.2429396871E-01 -3.1334967223E+00  2.0149897312E+00 -4.3441806994E-01  6.8086879217E+00  4.8526051690E-05
   -4.0277199171E-03  2.6824338126E-02 -7.7912932881E-03  3.2899725326E-01  6.6977246459E-02 -1.3698916571E+00  1.2977692845E-01  2.7069866451E+00  1.0820559768E+00  2.5305283758E-01 -5.2462834076E+00 -1.2807528929E-02
   -2.2845448222E-03  2.7867216353E-02 -2.7991562867E-03  1.6677147412E-01  1.6339685216E-02  7.2027723440E-01  8.8249052845E-02 -1.1572657917E+00 -1.9623692529E+00 -9.0611040300E-01  8.5473352416E-01  7.8185639827E-02
   -1.6611317264E-03  1.7704330894E-02 -8.3121903556E-04  2.0886723452E-01 -2.0793106425E-02 -1.6837934987E+00  1.2050913430E-01  2.4678091132E+00  8.3683975668E-01  1.0531999518E+00  2.5050505103E+00 -1.2615079980E-01
   -6.4549356922E-04  9.9846895571E-03  7.2805780508E-04  5.5693589661E-02 -1.1618064382E-02  8.7071138291E-01 -1.7503139573E-02 -2.3314484131E+00  2.8520488797E-01 -6.2624032833E-01 -3.1820740282E+00  1.1136625201E-01
   -5.6672743666E-04  1.1652830056E-03  5.5385095126E-04  1.0752211460E-01 -1.7135719419E-02 -1.1228488935E+00 -3.6543960856E-02  1.5170138641E+00 -4.4131248089E-01  4.5703915568E-01  1.8407669909E+00 -6.9739726704E-02
   -2.8846223648E-05 -9.2912405560E-04  8.7379937530E-04 -1.2144065019E-02  1.9445400410E-03  1.0311346635E+00 -3.7056647808E-02 -1.8224891423E+00  1.2378801501E-01 -6.4857599462E-01 -4.8368722308E-02  6.6578906853E-02
   -1.7478682034E-04 -3.1917858404E-03  2.9653363233E-04  4.5343123335E-02 -1.9519378926E-03 -7.0886054921E-01  3.2245480329E-02  1.6831241616E+00  4.0705099058E-02  6.9804336047E-01 -1.0316883996E+00 -1.1127995086E-01
    1.0361736531E-04 -1.7422808795E-03  4.0047125227E-04 -3.5598621317E-02  6.4614553944E-03  7.8443233233E-01 -1.1546212640E-02 -1.1397271677E+00 -1.7564350617E-02 -4.9753589697E-01  1.1226617740E+00  1.4834150276E-01
   -6.6628027067E-05 -1.6449362557E-03  2.6775383964E-06  1.6240299821E-02 -4.3445949401E-04 -5.2009925954E-01  2.8996004665E-02  1.0749081786E+00  1.3571955541E-02  3.5007392881E-01 -6.0778024569E-01 -1.2656758672E-01
    7.9421827285E-05 -1.8235596562E-04  1.2592022375E-04 -3.1690332929E-02  2.6892075631E-03  4.2232714166E-01 -2.5277855612E-02 -9.2497443268E-01 -6.0846038032E-02 -3.5551127403E-01  3.4986695503E-02  5.6594355797E-02
   -3.5362532614E-05 -2.0913836725E-04 -6.3206463335E-05  5.5833849111E-03 -1.8893624586E-03 -3.4038668999E-01  1.0467288922E-02  5.5971553222E-01  7.4930668623E-02  3.3269552500E-01  2.6353574564E-01  4.5905892605E-03
    3.7182286530E-05  3.7983394364E-04  4.1455801657E-05 -1.8605604760E-02  5.5710277718E-04  1.8349015459E-01 -1.1587576165E-02 -4.3820661239E-01 -4.3856459506E-02 -2.0568941339E-01 -2.6990381771E-01 -1.5125227359E-02
   -1.6710493948E-05  1.0705730224E-04 -3.2845121349E-05  2.0609382345E-03 -1.1384773540E-03 -1.5093905001E-01  9.7134234994E-03  3.3444254791E-01  1.8374610052E-02  1.0396446954E-01  1.4669456258E-01 -1.5221598462E-02
    1.2069687226E-05  2.2705141478E-04  1.8256033698E-05 -7.4195867184E-03  3.4974579843E-04  6.6863795850E-02 -2.7016269958E-03 -1.4108417834E-01 -1.4687527045E-02 -9.6116302628E-02 -4.3867752293E-02  4.3491470748E-02
   -4.2694957141E-06  4.0003728633E-05 -6.6158762133E-06  5.9072154133E-04 -2.0746044135E-04 -3.3916322181E-02  2.3375981395E-03  9.0151634811E-02  1.2011827053E-02  8.1093034472E-02  4.3291724188E-03 -4.0414369522E-02
    2.2220529741E-06  4.8702260607E-05  5.3640087979E-06 -1.6035873430E-03  1.6885001152E-04  1.4774532055E-02 -2.0885973239E-03 -5.0328589048E-02 -4.0199985144E-03 -2.5660936891E-02  7.4172420413E-04  1.5185770051E-02
A D
    1.2450993221E+00  2.8539430036E+00 -6.1317516334E-01 -1.2325485483E+00  3.8680324810E+00 -1.0824054551E+00  2.0371010097E+00 -1.6379440951E+00 -1.6685291018E+00  7.6989205848E+00 -9.2250216434E-01  5.7296161160E+00
   -2.6442434081E+00  1.8490414440E+00  4.4529531620E+00  2.5256964557E+00  3.8367376781E+00 -7.6929529343E+00  5.6045214790E+00 -3.3662611109E+00  3.2406267447E+00  1.4882078525E+00  1.4955370862E+00 -5.3581186944E+00
    5.7606452178E+00  8.8624879530E+00 -3.5722532032E+00 -5.7325009850E+00  7.9202140816E+00 -1.6796636681E+00 -6.1318707378E+00 -9.4991379903E+00 -3.8317813741E+00 -1.0000000000E+01 -3.5653466001E-01 -5.2593903581E+00
   -5.9466265463E+00 -3.4644410020E+00  8.3556600983E+00  5.6575566122E+00 -5.9492675125E+00 -1.0000000000E+01 -5.7070198090E-01  5.8795820868E+00  4.3211614875E+00  4.5549839181E+00 -1.0537548852E+00  1.0000000000E+01
    8.7866586772E+00  6.9503471262E+00 -7.1445182569E+00 -8.7839337193E+00  2.9020895125E+00  4.8263953331E+00 -4.3027713012E+00 -3.1429118772E-01 -4.8611364315E+00  2.2164770261E+00  1.5029016701E+00 -4.6955057874E+00
   -8.4039573591E+00 -9.4732308631E+00  9.8039161448E+00  8.0174461130E+00 -1.0000000000E+01 -7.5034306860E+00  1.0000000000E+01  6.5151477558E+00  6.5299593461E+00 -3.1369506369E+00 -8.6741611193E-01 -3.1495827686E+00
    1.0000000000E+01  6.4783659290E+00 -9.6367378773E+00 -1.0000000000E+01  6.4843328980E+00  8.9421671522E+00 -6.2397602720E+00 -8.4364247972E+00 -8.9827064614E+00 -6.3397818126E-02 -1.8911277837E-01  6.3675535768E+00
   -9.4063822976E+00 -1.0000000000E+01  9.7672288066E+00  9.0443157235E+00 -6.9292215354E+00 -7.1236319569E+00  4.9347065341E+00  5.7147251308E+00  1.0000000000E+01  2.9999147833E+00  9.6700732085E-01 -4.2181205489E+00
    9.5897140510E+00  7.8884664191E+00 -1.0000000000E+01 -9.5628381767E+00  8.8625728532E+00  8.4590412998E+00 -7.7866186313E+00 -6.4042201033E+00 -8.8206970959E+00 -3.2828036926E+00 -1.1713233790E+00  2.2093258842E-01
   -8.8236919788E+00 -7.8807300898E+00  8.7837116728E+00  8.5641965495E+00 -6.0977346305E+00 -7.3600585049E+00  6.9856141694E+00  6.9850403031E+00  7.3042716283E+00  1.8555265707E+00  8.8997684086E-01  2.3038764539E+00
    7.9968815131E+00  7.8460557965E+00 -8.5278540646E+00 -7.9487659475E+00  6.7220594854E+00  6.5124354871E+00 -5.1765823349E+00 -5.6131943194E+00 -7.0440093943E+00 -8.1682771163E-01 -3.7935431670E-01 -2.4171375573E+00
   -7.0551945446E+00 -5.9823796536E+00  7.0521085511E+00  6.9050450262E+00 -6.0048195574E+00 -6.1458837637E+00  5.6921395779E+00  5.0886124545E+00  7.3658157269E+00  8.1505989994E-01 -9.6241709470E-02  1.0685449387E+00
    5.7949359410E+00  5.9056849807E+00 -6.1544671802E+00 -5.7498885180E+00  4.3658718315E+00  4.7596499102E+00 -5.2856664411E+00 -4.8708543509E+00 -6.9214339374E+00 -1.0684186270E+00  3.4207006550E-01  3.6057317522E-01
   -4.7882699531E+00 -4.4429337352E+00  4.9023494433E+00  4.7151344382E+00 -4.2658985493E+00 -4.0202151421E+00  3.7517361043E+00  3.8512591733E+00  5.7145393531E+00  9.7644395683E-01 -2.8920007008E-01 -1.0597038948E+00
    3.5765987606E+00  3.5588833397E+00 -3.7605635971E+00 -3.5488352851E+00  3.0193624218E+00  3.1153183308E+00 -3.2558659205E+00 -3.0481547749E+00 -4.6310565792E+00 -7.2284445565E-01  2.5823640558E-02  9.7671003313E-01
   -2.6916540149E+00 -2.8467547323E+00  2.8392230115E+00  2.6601456635E+00 -2.1960904432E+00 -2.1711644699E+00  2.8583406044E+00  2.5647071139E+00  3.9406438329E+00  6.0574240087E-01  2.5222316877E-01 -5.0020502828E-01
    1.8049199613E+00  1.8187723266E+00 -1.8913226753E+00 -1.7925032005E+00  1.7813619796E+00  1.6094228130E+00 -1.8662709208E+00 -1.8474685474E+00 -3.2178917894E+00 -5.6374606196E-01 -3.6993791905E-01  5.3617304741E-02
   -1.1873924888E+00 -1.3972759074E+00  1.2929829538E+00  1.1745651408E+00 -9.7841442410E-01 -9.8328530616E-01  1.2933013698E+00  1.2356857459E+00  2.2994577082E+00  4.3880480556E-01  2.8743260387E-01  1.4928610120E-01
    6.9041508902E-01  7.9370823274E-01 -7.3256004832E-01 -6.8559527756E-01  6.8518157169E-01  5.8665071078E-01 -1.0362546285E+00 -8.9352954659E-01 -1.5154990255E+00 -2.6736516583E-01 -1.0468160459E-01 -1.3132770431E-01
   -3.6696316347E-01 -4.6358033059E-01  4.1443216548E-01  3.6202995238E-01 -3.9716385539E-01 -3.3599048006E-01  5.8083063962E-01  5.4419682249E-01  1.0681466372E+00  1.6127536435E-01 -4.0396099304E-02  3.3183807699E-02
    1.7144153952E-01  2.6765702324E-01 -1.8991573172E-01 -1.6942252978E-01  1.3971943024E-01  1.2864473642E-01 -2.7254049908E-01 -2.6119701985E-01 -7.5723973473E-01 -1.1824337430E-01  8.1925655217E-02  2.8738884394E-02
   -5.9218645183E-02 -7.8612075228E-02  7.0280560360E-02  5.7891751205E-02 -9.6316400557E-02 -6.2626185801E-02  1.9095124174E-01  1.5303828517E-01  3.9832749564E-01  7.3400958169E-02 -5.0909621877E-02 -3.0090148432E-02
    1.8285363305E-02  5.0962572616E-02 -2.2963598932E-02 -1.7670233604E-02  1.3496094646E-02  1.0469071780E-02 -7.7817821938E-02 -6.6150569836E-02 -1.0269620196E-01 -2.2288241052E-02  1.3162285437E-02  9.4484046521E-03
LAM
   -2.1637769772E-14 -1.8738913928E-14  2.1978721103E-14  2.1260464944E-14 -1.7437909703E-14 -1.5635236373E-14  1.2350567916E-14  1.7023644634E-14  1.5444663897E-14  2.8906763653E-15  6.3300578478E-16 -3.8416977896E-17
   -1.8738913928E-14 -4.3216950171E-14  1.6487478880E-14  1.9157432367E-14 -9.5119989006E-14  1.1366501193E-13 -1.5006159144E-13  4.0864713854E-13  2.5001128426E-14  2.8676152257E-14  1.4462142824E-15 -5.8831593554E-15
    2.1978721103E-14  1.6487478880E-14 -2.2632340272E-14 -2.1043153399E-14  1.1179686630E-14  3.2737789498E-14 -2.3419661487E-14  1.2189728154E-14 -1.5176804384E-14 -1.2935309107E-15 -6.2578036629E-16 -3.1223133310E-16
    2.1260464944E-14  1.9157432367E-14 -2.1043153399E-14 -2.0758593373E-14  1.7266598545E-14  1.6048036343E-14 -1.2998541282E-14 -1.4204687116E-14 -1.5067501698E-14 -2.2327084123E-15 -6.0448586360E-16  2.7336497632E-17
   -1.7437909703E-14 -9.5119989006E-14  1.1179686630E-14  1.7266598545E-14 -2.9363992779E-13  2.0498011886E-13 -7.2167449819E-13  1.5963247261E-12  8.2896290620E-14  1.4443452086E-13  8.5494726634E-15 -2.7031000562E-14
   -1.5635236373E-14  1.1366501193E-13  3.2737789498E-14  1.6048036343E-14  2.0498011886E-13 -1.3052466219E-13  7.2353123064E-14 -1.5116440295E-13  7.6953282055E-15  8.5433955989E-14  6.4696783900E-17  8.8299137241E-15
    1.2350567916E-14 -1.5006159144E-13 -2.3419661487E-14 -1.2998541282E-14 -7.2167449819E-13  7.2353123064E-14 -5.0919456755E-12  3.4243936940E-12  1.7846428935E-12  1.9231836000E-12  4.5973394148E-13 -3.3524914973E-13
    1.7023644634E-14  4.0864713854E-13  1.2189728154E-14 -1.4204687116E-14  1.5963247261E-12 -1.5116440295E-13  3.4243936940E-12 -1.8058736883E-12 -2.2317897127E-13  2.9878103392E-12 -1.7997045213E-14  4.5725190049E-13
    1.5444663897E-14  2.5001128426E-14 -1.5176804384E-14 -1.5067501698E-14  8.2896290620E-14  7.6953282055E-15  1.7846428935E-12 -2.2317897127E-13  9.5433191277E-12  4.1565935403E-15  5.7896692167E-12 -6.2199389251E-13
    2.8906763653E-15  2.8676152257E-14 -1.2935309107E-15 -2.2327084123E-15  1.4443452086E-13  8.5433955989E-14  1.9231836000E-12  2.9878103392E-12  4.1565935403E-15  8.3025051600E-12 -1.0460721192E-13  3.1767592320E-12
    6.3300578478E-16  1.4462142824E-15 -6.2578036629E-16 -6.0448586360E-16  8.5494726634E-15  6.4696783900E-17  4.5973394148E-13 -1.7997045213E-14  5.7896692167E-12 -1.0460721192E-13  1.1307373947E-11 -2.8258559172E-13
   -3.8416977896E-17 -5.8831593554E-15 -3.1223133310E-16  2.7336497632E-17 -2.7031000562E-14  8.8299137241E-15 -3.3524914973E-13  4.5725190049E-13 -6.2199389251E-13  3.1767592320E-12 -2.8258559172E-13  4.7601516154E-12

# CD Bonn 3F4-3H4, np
# 3F4-3H4_np: supports hs +25,+80 + T pairs -4,-12,-35,-90,-200; M=3,4 for the momentum tail.
# C1: 10.42/10.47/10.53/10.59/10.66 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.09; C4: none; C6: max|a|=10.0, rms 5.9e-3; det clean.
CHAN 3F4-3H4_np MeV 12 22 900.0000 3 3 COUPLED 5 4
A S
   -6.8708255439E-03 -3.3617919074E-01 -3.7308806713E-02  9.5489655010E-02 -1.0821627030E+00  1.6596487567E+00 -2.3333411920E+00  3.9955920357E+00  3.6902538878E+00  5.6933852013E-01  4.6731195067E+00 -4.0024157051E-01
   -1.7742366592E-02 -8.1259256423E-01 -9.4149394890E-02  2.9926068019E-01 -2.5050669926E+00  3.8516993809E+00 -5.3411550964E+00  1.0000000000E+01 -1.4158066082E+00  1.4249673781E+00 -5.5306861200E+00  6.0006605512E-02
   -2.1972341073E-02 -8.6615970872E-01 -1.1030468929E-01  4.1169582131E-01 -2.3707476356E+00  5.9690225025E+00 -3.5369261893E+00  7.8058715814E+00 -6.0088958984E+00 -1.5693402131E-01 -4.0755531088E+00  3.4203994746E-01
   -2.0280332537E-02 -5.8838049265E-01 -9.2646135391E-02  5.5609463521E-01 -1.1504724706E+00  4.6211769506E+00  1.8407781669E+00  4.1367571752E+00  4.6539197892E+00 -7.8981340862E-01  1.0000000000E+01 -3.1674557266E-01
   -1.5685277331E-02 -2.6380577794E-01 -6.1538516167E-02  5.2614476255E-01 -8.6723559123E-02  4.8422287955E+00  2.7969690525E+00 -2.8732888908E+00  1.7268478507E+00 -7.4422344131E-01 -5.8170784784E+00  1.5755091105E-01
   -1.1461587135E-02 -8.2407099117E-02 -3.8192111811E-02  5.8637073831E-01  1.9414653218E-01  1.3869901442E+00 -5.3001245566E-01 -1.3041654903E+00 -4.6653587518E+00  1.2534543695E+00 -2.4320516448E+00 -4.4378866403E-02
   -7.7617188804E-03 -5.8430900879E-05 -2.0363098242E-02  4.4266381010E-01  1.5836078887E-01  1.8447601570E+00 -1.0454512293E+00 -2.6915978408E+00  2.3006109458E+00 -3.4578260800E-01  6.8088126163E+00 -8.5012262130E-03
   -5.1447292543E-03  2.8725128620E-02 -1.0653404075E-02  4.5455811171E-01  8.4431091674E-02 -1.2402414691E+00  1.5126226237E-01  2.2315911326E+00  1.2442802289E+00  1.6783213215E-01 -5.2421190496E+00 -4.1868134298E-03
   -3.0507376152E-03  2.9235247118E-02 -3.3626729794E-03  2.6626490930E-01  1.4663911243E-02  5.2731071327E-01  1.0849156026E-01 -7.2774651721E-01 -2.2392524946E+00 -7.9732432575E-01  8.4811841864E-01  6.4674513306E-02
   -1.8745466669E-03  1.7789739478E-02 -1.4743379624E-03  2.7575494394E-01 -2.0733927157E-02 -1.6169125438E+00  1.1451338538E-01  1.9939959765E+00  9.5377111110E-01  9.3765082005E-01  2.5092011366E+00 -1.0872423404E-01
   -8.8762262845E-04  1.0285780201E-02  1.0671155557E-03  1.0254800412E-01 -1.5048651996E-02  7.1075466936E-01 -9.0874583221E-03 -1.8732717048E+00  3.2342403209E-01 -5.2957099235E-01 -3.1808791874E+00  9.5175235448E-02
   -5.2762730038E-04  1.0311636640E-03  2.1205488847E-04  1.3227376810E-01 -1.5730894808E-02 -1.0224252704E+00 -4.9522751357E-02  1.1322025060E+00 -5.0723752337E-01  3.7086390811E-01  1.8364472203E+00 -5.7960066139E-02
   -1.4077048542E-04 -4.6106586760E-04  1.1606683840E-03  2.7895680540E-03  1.8043293950E-04  9.3125041593E-01 -2.6461075347E-02 -1.4429485780E+00  1.5147843409E-01 -5.5701538883E-01 -4.5854884220E-02  5.7503509789E-02
   -1.1794031103E-04 -2.9372674067E-03 -1.0663345293E-05  4.9309344167E-02 -1.5793951654E-04 -6.1615197559E-01  2.6485229460E-02  1.3423401529E+00  3.9817359651E-02  6.1090470095E-01 -1.0297233536E+00 -1.0124034616E-01
    1.7446241444E-05 -1.2882038129E-03  5.8847697860E-04 -3.4078011254E-02  4.7509451097E-03  7.1542950855E-01 -7.7250630655E-03 -8.7903097310E-01 -2.0439329631E-02 -4.3083374851E-01  1.1179874578E+00  1.3620929846E-01
   -3.7983518559E-05 -1.4973988681E-03 -2.0512691361E-04  1.3980982566E-02  6.2814087834E-04 -4.6003766403E-01  2.4596875473E-02  8.4638051137E-01  1.5818373594E-02  2.9881231456E-01 -6.0417932436E-01 -1.1470254900E-01
    1.4288978202E-05 -5.4880861659E-05  2.6571811309E-04 -3.3323556334E-02  1.5304432868E-03  3.7862581834E-01 -2.2325199436E-02 -7.3625901779E-01 -6.5687628566E-02 -3.0689213885E-01  3.4355321081E-02  4.7897994643E-02
   -2.5813862907E-05 -2.8387574536E-04 -1.6031321130E-04  3.3774157939E-03 -1.1359771379E-03 -3.0753305710E-01  8.9442042182E-03  4.3801695471E-01  8.1777455400E-02  2.8998339505E-01  2.6242225654E-01  9.7127919114E-03
   -6.5533826055E-07  3.1606375761E-04  1.3505962355E-04 -1.9844778197E-02  1.3586035281E-04  1.6319330499E-01 -9.5596618273E-03 -3.4444992311E-01 -4.9585934028E-02 -1.7931194130E-01 -2.6929150333E-01 -1.8693268323E-02
   -1.4384623898E-05  6.5617646362E-06 -6.2817538787E-05  1.1283317462E-03 -7.0298604826E-04 -1.3657152151E-01  8.1903662629E-03  2.6762506365E-01  2.1469956375E-02  8.9623323316E-02  1.4735911656E-01 -1.1251953531E-02
   -3.0701925403E-06  1.7141649431E-04  6.2403995775E-05 -7.8941943290E-03  2.1673388634E-04  6.0576637595E-02 -2.1854324970E-03 -1.1208093943E-01 -1.5796438947E-02 -8.2361266293E-02 -4.4950122084E-02  3.9177431050E-02
   -3.8746116284E-06  8.1184006236E-06 -1.1458706610E-05  4.0308017836E-04 -1.0012963894E-04 -3.0403298503E-02  1.7332931750E-03  7.0556799542E-02  1.2296362843E-02  7.0938859311E-02  4.9436333985E-03 -3.7263469379E-02
   -9.7850776961E-07  3.7275020676E-05  1.6144881498E-05 -1.7027261261E-03  1.2098998467E-04  1.3752723382E-02 -1.6885607996E-03 -4.1674001126E-02 -4.0754156518E-03 -2.3368697135E-02  6.0509759760E-04  1.4097140544E-02
A D
    1.3193459231E+00  3.3392735204E+00 -3.3838029884E-01 -1.2912561262E+00  4.8221190976E+00 -1.6318460834E+00  2.4990285096E+00 -1.3133736648E+00 -1.7837800036E+00  7.8387228327E+00 -9.2256727501E-01  5.7211633397E+00
   -2.2881851310E+00  3.1479749212E+00  5.0694802240E+00  2.1933436674E+00  6.3494863070E+00 -8.3168910966E+00  6.0223969823E+00 -3.9840438548E+00  3.3170563352E+00  1.4215542034E+00  1.4969573917E+00 -5.3481006660E+00
    6.0214819396E+00  9.9684160350E+00 -2.6276444874E+00 -5.9484149509E+00  8.9305828931E+00 -3.5965633540E+00 -6.1951901612E+00 -8.7067294247E+00 -3.6990570563E+00 -1.0000000000E+01 -3.6063070142E-01 -5.2609989376E+00
   -5.3549918903E+00 -2.5473807124E+00  9.0402289597E+00  5.0699668120E+00 -5.3430200840E+00 -1.0000000000E+01 -1.6998614943E+00  4.4469621816E+00  4.0001659405E+00  4.4029349821E+00 -1.0499864592E+00  1.0000000000E+01
    8.9772086747E+00  6.9153937030E+00 -6.4003282022E+00 -8.9514030246E+00  1.1796317383E+00  3.3150330829E+00 -3.8055640546E+00  1.4156615723E+00 -4.4645363547E+00  2.5145824134E+00  1.5021489495E+00 -4.7026118647E+00
   -7.8507921178E+00 -9.4241237656E+00  1.0000000000E+01  7.4269789655E+00 -1.0000000000E+01 -6.3435047334E+00  1.0000000000E+01  4.6855811986E+00  6.2738214335E+00 -3.4461696549E+00 -8.6672883660E-01 -3.1342222845E+00
    1.0000000000E+01  5.9062223788E+00 -9.3258257049E+00 -1.0000000000E+01  5.1607822889E+00  7.7457497272E+00 -5.6358982274E+00 -6.4194025816E+00 -8.9514231346E+00  2.0832356990E-01 -1.9561772924E-01  6.3471883792E+00
   -8.9995166680E+00 -1.0000000000E+01  9.5857487265E+00  8.5806513055E+00 -5.8899671557E+00 -5.6873372900E+00  4.2138784599E+00  3.7035766382E+00  1.0000000000E+01  2.7266351229E+00  9.8044084966E-01 -4.1959669662E+00
    9.4432008997E+00  7.4691628631E+00 -9.9125555176E+00 -9.4187006348E+00  8.1944316036E+00  7.2571263393E+00 -7.3334757140E+00 -4.3809060934E+00 -8.6422837337E+00 -2.9914165209E+00 -1.1855450528E+00  1.9974971546E-01
   -8.5529902147E+00 -7.6763180811E+00  8.5174258274E+00  8.2425181578E+00 -4.9753302563E+00 -6.1275108719E+00  6.4686908975E+00  4.9870600038E+00  6.9886340553E+00  1.5726993711E+00  8.9784581317E-01  2.3215231032E+00
    7.8039508191E+00  7.6154328547E+00 -8.4707979643E+00 -7.7510286866E+00  5.9931975108E+00  5.4260600439E+00 -4.6289964702E+00 -3.8155965179E+00 -6.7712894257E+00 -5.5659423474E-01 -3.8052227439E-01 -2.4305082130E+00
   -6.8810441208E+00 -5.7334549042E+00  6.8568360094E+00  6.6949168027E+00 -5.2958564019E+00 -5.2065438632E+00  5.2685368508E+00  3.4747956864E+00  7.2060978733E+00  5.6869507898E-01 -9.4884619765E-02  1.0799694197E+00
    5.6304652884E+00  5.7487391100E+00 -6.0797183057E+00 -5.5769065250E+00  3.6867131593E+00  3.9547338452E+00 -4.9106195467E+00 -3.4251646802E+00 -6.8120367460E+00 -8.4014293870E-01  3.3368070327E-01  3.4753465685E-01
   -4.6810909817E+00 -4.2572334421E+00  4.7954974672E+00  4.5857778860E+00 -3.8051681592E+00 -3.3863680132E+00  3.4160953422E+00  2.6662456334E+00  5.6024773720E+00  7.8566466287E-01 -2.7396231008E-01 -1.0438058996E+00
    3.4693435599E+00  3.4451336451E+00 -3.6907621656E+00 -3.4349119708E+00  2.5948632616E+00  2.6174627527E+00 -2.9933323313E+00 -2.1025102354E+00 -4.5296322828E+00 -5.7405800366E-01  1.0414301545E-02  9.6039382242E-01
   -2.6327794135E+00 -2.7341580468E+00  2.7899379787E+00  2.5893515108E+00 -1.8943764079E+00 -1.8142428337E+00  2.6466174731E+00  1.8055584110E+00  3.8713931463E+00  4.8532404468E-01  2.6152157665E-01 -4.8723461776E-01
    1.7501823445E+00  1.7474955897E+00 -1.8464918189E+00 -1.7348459002E+00  1.5722147828E+00  1.3589940522E+00 -1.7078774095E+00 -1.2946263824E+00 -3.1723350471E+00 -4.6457083502E-01 -3.7293181366E-01  4.5556832194E-02
   -1.1612413638E+00 -1.3425299546E+00  1.2733607955E+00  1.1433212664E+00 -8.2434211456E-01 -8.2331274862E-01  1.1850467008E+00  8.5938249965E-01  2.2618841498E+00  3.6632642303E-01  2.8904800777E-01  1.5409764940E-01
    6.6956877397E-01  7.5531884318E-01 -7.1224094918E-01 -6.6440977357E-01  5.9899283152E-01  4.9384753718E-01 -9.5638894545E-01 -6.3273945826E-01 -1.4846049673E+00 -2.2214358256E-01 -1.0927918878E-01 -1.3557860989E-01
   -3.5882468426E-01 -4.4581117829E-01  4.0835087177E-01  3.5245861629E-01 -3.4239172922E-01 -2.8380322135E-01  5.3217640489E-01  3.8677149783E-01  1.0492754599E+00  1.3286423706E-01 -3.3013390168E-02  3.7871423303E-02
    1.6630134586E-01  2.5121895421E-01 -1.8380050610E-01 -1.6468661474E-01  1.1353462814E-01  1.0772220376E-01 -2.4952374242E-01 -1.8311718299E-01 -7.5052148774E-01 -9.8174213733E-02  7.5192679896E-02  2.4678128661E-02
   -5.7925156352E-02 -7.5940269816E-02  6.9216506874E-02  5.6432410076E-02 -8.5638596119E-02 -5.3316631012E-02  1.7596647184E-01  1.0984955530E-01  3.9825018093E-01  6.1642753771E-02 -4.7335645265E-02 -2.7872374484E-02
    1.7737782616E-02  4.7050453470E-02 -2.2026275295E-02 -1.7317210610E-02  8.8080683092E-03  8.7936745558E-03 -7.1101607135E-02 -4.8783742558E-02 -1.0344759346E-01 -1.8843604679E-02  1.2283832854E-02  8.8786620360E-03
LAM
   -2.0565516872E-14 -1.8189806160E-14  2.0977653421E-14  2.0396149778E-14 -1.6211116538E-14 -9.4312936448E-15  9.5310835309E-15  1.5596602289E-14  1.4718897144E-14  2.4191607334E-15  6.2104596796E-16 -4.7631203804E-17
   -1.8189806160E-14 -6.1162693772E-14  1.3086021629E-14  1.9668146268E-14 -1.5731431505E-13  1.9622982334E-13 -2.3905088642E-13  5.4281749497E-13  3.0605916059E-14  3.6185144199E-14  1.7147931692E-15 -7.6791550418E-15
    2.0977653421E-14  1.3086021629E-14 -2.2222379547E-14 -1.9321173156E-14  1.4339720194E-15  4.4591557110E-14 -3.1298409046E-14  3.5242707623E-14 -1.4000166760E-14  2.9894943253E-16 -6.0774679621E-16 -5.5520627881E-16
    2.0396149778E-14  1.9668146268E-14 -1.9321173156E-14 -1.9840955394E-14  1.6390750318E-14  1.0970862423E-14 -1.1247596373E-14 -1.0670822471E-14 -1.4274406188E-14 -1.2939070461E-15 -5.9177704764E-16  3.4845686281E-17
   -1.6211116538E-14 -1.5731431505E-13  1.4339720194E-15  1.6390750318E-14 -5.4029424707E-13  3.7143828949E-13 -1.1753720490E-12  2.2424154949E-12  1.2496549609E-13  1.9623284820E-13  1.1590155866E-14 -3.7330404125E-14
   -9.4312936448E-15  1.9622982334E-13  4.4591557110E-14  1.0970862423E-14  3.7143828949E-13 -1.9149818675E-13  1.0265151152E-13 -2.0630818866E-13  2.7630649839E-15  1.1219233730E-13 -1.5022835349E-16  1.1555360461E-14
    9.5310835309E-15 -2.3905088642E-13 -3.1298409046E-14 -1.1247596373E-14 -1.1753720490E-12  1.0265151152E-13 -6.8735686027E-12  4.1452111020E-12  2.4374836984E-12  2.2088557911E-12  5.3909750150E-13 -3.9254224193E-13
    1.5596602289E-14  5.4281749497E-13  3.5242707623E-14 -1.0670822471E-14  2.2424154949E-12 -2.0630818866E-13  4.1452111020E-12 -1.7930327042E-12 -2.5964609957E-13  3.1883690050E-12 -1.8884099607E-14  4.7930978397E-13
    1.4718897144E-14  3.0605916059E-14 -1.4000166760E-14 -1.4274406188E-14  1.2496549609E-13  2.7630649839E-15  2.4374836984E-12 -2.5964609957E-13  1.2729885750E-11  7.7436138944E-15  6.6488316934E-12 -7.2377908580E-13
    2.4191607334E-15  3.6185144199E-14  2.9894943253E-16 -1.2939070461E-15  1.9623284820E-13  1.1219233730E-13  2.2088557911E-12  3.1883690050E-12  7.7436138944E-15  8.5401788953E-12 -1.0485563819E-13  3.2068132954E-12
    6.2104596796E-16  1.7147931692E-15 -6.0774679621E-16 -5.9177704764E-16  1.1590155866E-14 -1.5022835349E-16  5.3909750150E-13 -1.8884099607E-14  6.6488316934E-12 -1.0485563819E-13  1.1291993949E-11 -2.7897329080E-13
   -4.7631203804E-17 -7.6791550418E-15 -5.5520627881E-16  3.4845686281E-17 -3.7330404125E-14  1.1555360461E-14 -3.9254224193E-13  4.7930978397E-13 -7.2377908580E-13  3.2068132954E-12 -2.7897329080E-13  4.7465203781E-12

# CD Bonn 3F4-3H4, pp
# 3F4-3H4_pp: supports hs +25,+80 + T pairs -4,-12,-35,-90,-200; M=3,4 for the momentum tail.
# C1: 11.79/11.83/11.88/11.93/12.00 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.08; C4: none; C6: max|a|=10.0, rms 7.0e-3; det clean.
CHAN 3F4-3H4_pp MeV 12 22 900.0000 3 3 COUPLED 5 4
A S
   -4.1655580883E-03 -2.5742769751E-01 -2.3517553028E-02  6.1244584320E-02 -7.9406555663E-01  1.3928027167E+00 -2.0073088037E+00  3.8958731518E+00  3.1990607830E+00  5.7423127747E-01  4.6759668328E+00 -3.9802292592E-01
   -1.0916320211E-02 -6.2424338763E-01 -5.9611343799E-02  2.0293115166E-01 -1.8424011886E+00  3.0714981241E+00 -4.5817569872E+00  1.0000000000E+01 -1.2233657214E+00  1.4663992245E+00 -5.5317368360E+00  5.6892565303E-02
   -1.3649314708E-02 -6.7018054184E-01 -7.0842891468E-02  2.6463302267E-01 -1.7466018209E+00  5.0635233454E+00 -3.0254593433E+00  7.4851103601E+00 -5.2012277774E+00 -2.0604262431E-01 -4.0768754516E+00  3.4380718530E-01
   -1.3106938169E-02 -4.6197986875E-01 -6.0684290881E-02  3.8173991710E-01 -8.5671748623E-01  3.6181924463E+00  1.6051926633E+00  4.3658357347E+00  4.0351577987E+00 -7.4988003027E-01  1.0000000000E+01 -3.2405358966E-01
   -1.0382929643E-02 -2.1288688053E-01 -4.1881034345E-02  3.3917408559E-01 -6.5019130966E-02  4.2526654756E+00  2.4017491264E+00 -3.2382863834E+00  1.4823688173E+00 -8.1640566575E-01 -5.8161487435E+00  1.7039008916E-01
   -8.0950871727E-03 -6.8320471253E-02 -2.6690064437E-02  4.1125667666E-01  1.4719657695E-01  8.7393878437E-01 -4.4583961193E-01 -9.2986366058E-01 -4.0389980715E+00  1.3488756662E+00 -2.4315811587E+00 -5.6429288047E-02
   -5.5194669004E-03  7.7128616162E-04 -1.5009133438E-02  2.8453656431E-01  1.3137188230E-01  1.8170192494E+00 -9.2343278156E-01 -3.1339579133E+00  2.0005560995E+00 -4.2969493241E-01  6.8074293609E+00 -2.3065558329E-05
   -4.0223611046E-03  2.6132889681E-02 -7.7906522428E-03  3.2899046418E-01  6.6991497039E-02 -1.3707277296E+00  1.2970472501E-01  2.7070338911E+00  1.0804961354E+00  2.4940168352E-01 -5.2425744915E+00 -1.2841707850E-02
   -2.2882566761E-03  2.7324885549E-02 -2.7978177953E-03  1.6670401630E-01  1.6378200575E-02  7.2078661502E-01  8.8068738178E-02 -1.1574625643E+00 -1.9525150743E+00 -8.9901052843E-01  8.5136315056E-01  7.7747858001E-02
   -1.6586981920E-03  1.7355542304E-02 -8.3153950483E-04  2.0887994024E-01 -2.0826577725E-02 -1.6849686973E+00  1.2030282063E-01  2.4680255491E+00  8.3185636508E-01  1.0451309531E+00  2.5054910600E+00 -1.2532520580E-01
   -6.5020977602E-04  9.8649594205E-03  7.2917487810E-04  5.5647543120E-02 -1.1609134045E-02  8.7126926397E-01 -1.7291064447E-02 -2.3315720697E+00  2.8348115536E-01 -6.2033238313E-01 -3.1794691057E+00  1.1067117270E-01
   -5.6486850344E-04  1.1563709942E-03  5.5353933409E-04  1.0754580650E-01 -1.7168775278E-02 -1.1236419661E+00 -3.6646922349E-02  1.5172293298E+00 -4.3850411004E-01  4.5221733934E-01  1.8373223909E+00 -6.9462092667E-02
   -3.2679213264E-05 -8.6059579728E-04  8.7461230964E-04 -1.2172258232E-02  1.9607558119E-03  1.0318189536E+00 -3.6960801231E-02 -1.8226841244E+00  1.2301079115E-01 -6.4307874349E-01 -4.6501871657E-02  6.6516760456E-02
   -1.7308232889E-04 -3.1403195075E-03  2.9615903859E-04  4.5367347629E-02 -1.9655333627E-03 -7.0934360191E-01  3.2153085586E-02  1.6832598134E+00  4.0483828630E-02  6.9257093474E-01 -1.0312401854E+00 -1.1106364711E-01
    1.0104013110E-04 -1.6896266771E-03  4.0092676755E-04 -3.5614594196E-02  6.4791051193E-03  7.8496648480E-01 -1.1480062472E-02 -1.1398909514E+00 -1.7652998167E-02 -4.9336056158E-01  1.1209717859E+00  1.4785290925E-01
   -6.5289487535E-05 -1.6325305293E-03  2.3237447058E-06  1.6258253287E-02 -4.4282427973E-04 -5.2044160199E-01  2.8948577648E-02  1.0750437825E+00  1.3813789283E-02  3.4694180171E-01 -6.0641920710E-01 -1.2600411115E-01
    7.7905814841E-05 -1.7262821235E-04  1.2613239084E-04 -3.1698596754E-02  2.6986943165E-03  4.2261539719E-01 -2.5237581951E-02 -9.2506429269E-01 -6.0793527713E-02 -3.5261209157E-01  3.4714162628E-02  5.6206315937E-02
   -3.4555522855E-05 -2.1801743895E-04 -6.3443094779E-05  5.5933703201E-03 -1.8965818285E-03 -3.4061052290E-01  1.0434960739E-02  5.5980867480E-01  7.4711692418E-02  3.3014090303E-01  2.6302606725E-01  4.7458320586E-03
    3.6417952291E-05  3.7616322014E-04  4.1541021644E-05 -1.8609169338E-02  5.6089787260E-04  1.8361042562E-01 -1.1566390726E-02 -4.3827357761E-01 -4.3746316157E-02 -2.0403433907E-01 -2.6931529547E-01 -1.5178826676E-02
   -1.6371057962E-05  1.0020585889E-04 -3.2951873561E-05  2.0648319194E-03 -1.1422818592E-03 -1.5103990840E-01  9.6996734421E-03  3.3448676386E-01  1.8370768346E-02  1.0305896315E-01  1.4641350158E-01 -1.5124988270E-02
    1.1771442876E-05  2.2496361191E-04  1.8283731885E-05 -7.4206115587E-03  3.5139441428E-04  6.6903887719E-02 -2.6916618208E-03 -1.4111759083E-01 -1.4688606521E-02 -9.5362495384E-02 -4.3835497267E-02  4.3328649524E-02
   -4.1931436739E-06  3.8375956151E-05 -6.6419905196E-06  5.9153757626E-04 -2.0841167267E-04 -3.3939542226E-02  2.3324265951E-03  9.0169290538E-02  1.2011651758E-02  8.0529170411E-02  4.3603283811E-03 -4.0265875018E-02
    2.1550481052E-06  4.8479926935E-05  5.3694906325E-06 -1.6036786343E-03  1.6941814460E-04  1.4782333396E-02 -2.0876083864E-03 -5.0342130221E-02 -4.0251264390E-03 -2.5506102546E-02  7.2834911366E-04  1.5127065488E-02
A D
    1.2450003246E+00  2.8214288601E+00 -6.1319475028E-01 -1.2324554581E+00  3.8689842917E+00 -1.0797130494E+00  2.0311097987E+00 -1.5830624156E+00 -1.6687167385E+00  7.6991756138E+00 -9.2144048780E-01  5.7303244762E+00
   -2.6439076338E+00  1.7605685812E+00  4.4530044239E+00  2.5259093404E+00  3.8406796117E+00 -7.6882745664E+00  5.6020221115E+00 -3.3642754313E+00  3.2410022060E+00  1.4944066655E+00  1.4932042951E+00 -5.3593264529E+00
    5.7603808105E+00  8.7995333921E+00 -3.5722282621E+00 -5.7322041725E+00  7.9230863004E+00 -1.6757344362E+00 -6.1259617849E+00 -9.4033651600E+00 -3.8324842338E+00 -1.0000000000E+01 -3.5514718393E-01 -5.2595843859E+00
   -5.9454972804E+00 -3.5132844552E+00  8.3558888408E+00  5.6578212781E+00 -5.9463678280E+00 -1.0000000000E+01 -5.6464966424E-01  5.7475911735E+00  4.3286020979E+00  4.5374735599E+00 -1.0532936269E+00  1.0000000000E+01
    8.7865922699E+00  6.9801865788E+00 -7.1444168191E+00 -8.7837380528E+00  2.8995058150E+00  4.8270111641E+00 -4.3103763406E+00 -1.8422017038E-01 -4.8804105562E+00  2.2291329881E+00  1.5013323655E+00 -4.6921078284E+00
   -8.4019997918E+00 -9.4596811265E+00  9.8041914870E+00  8.0176535810E+00 -1.0000000000E+01 -7.5045504993E+00  1.0000000000E+01  6.3617767372E+00  6.5498978463E+00 -3.1307918804E+00 -8.6583415514E-01 -3.1559126369E+00
    1.0000000000E+01  6.5353987208E+00 -9.6366682474E+00 -1.0000000000E+01  6.4811098676E+00  8.9436153863E+00 -6.2419324880E+00 -8.2695751972E+00 -8.9901801338E+00 -7.1334693077E-02 -1.9000485854E-01  6.3728788027E+00
   -9.4040712617E+00 -1.0000000000E+01  9.7674140531E+00  9.0445167100E+00 -6.9274649088E+00 -7.1239851638E+00  4.9400756543E+00  5.5478670400E+00  1.0000000000E+01  2.9944831444E+00  9.6681745441E-01 -4.2198019773E+00
    9.5894153719E+00  7.9136017131E+00 -1.0000000000E+01 -9.5630056141E+00  8.8609364891E+00  8.4604885610E+00 -7.7893782834E+00 -6.2404905975E+00 -8.8276009043E+00 -3.2706253554E+00 -1.1699224663E+00  2.2033654830E-01
   -8.8215616617E+00 -7.9063527073E+00  8.7837758073E+00  8.5644324964E+00 -6.0951194935E+00 -7.3607872254E+00  6.9880032077E+00  6.8291374582E+00  7.3204737568E+00  1.8481413968E+00  8.8776978271E-01  2.3034088532E+00
    7.9961216095E+00  7.8507494190E+00 -8.5278824011E+00 -7.9490298681E+00  6.7204976197E+00  6.5130360256E+00 -5.1805975702E+00 -5.4709092279E+00 -7.0594203036E+00 -8.1478832730E-01 -3.7731720732E-01 -2.4139060299E+00
   -7.0535278682E+00 -6.0051063233E+00  7.0520911802E+00  6.9053014270E+00 -6.0030108012E+00 -6.1466898970E+00  5.6950804598E+00  4.9634192278E+00  7.3741513077E+00  8.1296395223E-01 -9.7137891091E-02  1.0637295351E+00
    5.7938637778E+00  5.9112203814E+00 -6.1544763998E+00 -5.7501616593E+00  4.3641372757E+00  4.7599269079E+00 -5.2875752460E+00 -4.7643162062E+00 -6.9263794089E+00 -1.0645718838E+00  3.4161533246E-01  3.6460281567E-01
   -4.7871047519E+00 -4.4508040900E+00  4.9022993686E+00  4.7153627836E+00 -4.2647290241E+00 -4.0205704379E+00  3.7540755438E+00  3.7639106130E+00  5.7207703417E+00  9.7285523850E-01 -2.8811724906E-01 -1.0616609168E+00
    3.5755170207E+00  3.5664297911E+00 -3.7605411124E+00 -3.5490456186E+00  3.0181228429E+00  3.1155238927E+00 -3.2577449180E+00 -2.9795357317E+00 -4.6375904903E+00 -7.2057240185E-01  2.5149373010E-02  9.7708057378E-01
   -2.6909162209E+00 -2.8467426260E+00  2.8391722741E+00  2.6603027624E+00 -2.1951925046E+00 -2.1711840219E+00  2.8593816782E+00  2.5132070460E+00  3.9446979995E+00  6.0397678727E-01  2.5197030730E-01 -5.0026595381E-01
    1.8040848245E+00  1.8226761455E+00 -1.8912846387E+00 -1.7926211004E+00  1.7807179732E+00  1.6094880948E+00 -1.8672841017E+00 -1.8107044680E+00 -3.2197718958E+00 -5.6190263825E-01 -3.6905643418E-01  5.4159121770E-02
   -1.1869868400E+00 -1.3966932201E+00  1.2929468963E+00  1.1746422804E+00 -9.7784616436E-01 -9.8322915560E-01  1.2941437970E+00  1.2109648837E+00  2.3010899083E+00  4.3726008226E-01  2.8662337711E-01  1.4837189537E-01
    6.8992633560E-01  7.9360470265E-01 -7.3252769900E-01 -6.8563705172E-01  6.8487124353E-01  5.8660375189E-01 -1.0366071363E+00 -8.7810864590E-01 -1.5172085511E+00 -2.6644579372E-01 -1.0440258553E-01 -1.3056748255E-01
   -3.6679147197E-01 -4.6379845290E-01  4.1441423873E-01  3.6205252073E-01 -3.9693400754E-01 -3.3595614261E-01  5.8106220976E-01  5.3546156923E-01  1.0691171497E+00  1.6074499726E-01 -4.0206882998E-02  3.2880388997E-02
    1.7124337761E-01  2.6659037518E-01 -1.8989895712E-01 -1.6942732772E-01  1.3958025021E-01  1.2858771812E-01 -2.7276857732E-01 -2.5676985637E-01 -7.5744619768E-01 -1.1781788298E-01  8.1617290219E-02  2.8699827228E-02
   -5.9177168335E-02 -7.8802774044E-02  7.0275713290E-02  5.7893867575E-02 -9.6270014046E-02 -6.2617519597E-02  1.9101287113E-01  1.5112353907E-01  3.9836760859E-01  7.3102673278E-02 -5.0730537677E-02 -2.9982409651E-02
    1.8243521027E-02  5.0565327271E-02 -2.2959242064E-02 -1.7668442304E-02  1.3455997767E-02  1.0447074830E-02 -7.7799694499E-02 -6.5647356178E-02 -1.0274331732E-01 -2.2189661752E-02  1.3119288438E-02  9.4086294874E-03
LAM
   -2.1604825427E-14 -1.8758299713E-14  2.1947246864E-14  2.1229614933E-14 -1.7406604078E-14 -1.5614773886E-14  1.2347234524E-14  1.6631907744E-14  1.5446040970E-14  2.8763168174E-15  6.3062325667E-16 -4.4250198968E-17
   -1.8758299713E-14 -4.2131221760E-14  1.6565507574E-14  1.9165709762E-14 -9.3330515640E-14  1.1128240188E-13 -1.4580589390E-13  4.0002428140E-13  2.4987381714E-14  2.7877921874E-14  1.4357132502E-15 -5.7555355673E-15
    2.1947246864E-14  1.6565507574E-14 -2.2601786394E-14 -2.1013784319E-14  1.1162270265E-14  3.2728097550E-14 -2.3359990085E-14  1.2576767745E-14 -1.5166520684E-14 -1.2947345128E-15 -6.2259410045E-16 -3.0565254294E-16
    2.1229614933E-14  1.9165709762E-14 -2.1013784319E-14 -2.0729912977E-14  1.7240969331E-14  1.6027487200E-14 -1.2987869758E-14 -1.3823080479E-14 -1.5068870941E-14 -2.2210289199E-15 -6.0214681738E-16  3.3164131966E-17
   -1.7406604078E-14 -9.3330515640E-14  1.1162270265E-14  1.7240969331E-14 -2.9325812865E-13  2.0532797109E-13 -7.1841260091E-13  1.5970602021E-12  8.4013993912E-14  1.4337429857E-13  8.6157401946E-15 -2.7025108392E-14
   -1.5614773886E-14  1.1128240188E-13  3.2728097550E-14  1.6027487200E-14  2.0532797109E-13 -1.3050017286E-13  7.2271378178E-14 -1.5019561846E-13  7.6907664737E-15  8.5540669198E-14  6.0840129586E-17  8.8198106429E-15
    1.2347234524E-14 -1.4580589390E-13 -2.3359990085E-14 -1.2987869758E-14 -7.1841260091E-13  7.2271378178E-14 -5.0559900597E-12  3.4220598950E-12  1.7998772540E-12  1.9090786161E-12  4.6045151412E-13 -3.3500644497E-13
    1.6631907744E-14  4.0002428140E-13  1.2576767745E-14 -1.3823080479E-14  1.5970602021E-12 -1.5019561846E-13  3.4220598950E-12 -1.7794168440E-12 -2.2262432178E-13  2.9924824615E-12 -1.8016751215E-14  4.5709531957E-13
    1.5446040970E-14  2.4987381714E-14 -1.5166520684E-14 -1.5068870941E-14  8.4013993912E-14  7.6907664737E-15  1.7998772540E-12 -2.2262432178E-13  9.5103438759E-12  2.9648706674E-16  5.7584524608E-12 -6.1920837591E-13
    2.8763168174E-15  2.7877921874E-14 -1.2947345128E-15 -2.2210289199E-15  1.4337429857E-13  8.5540669198E-14  1.9090786161E-12  2.9924824615E-12  2.9648706674E-16  8.2780592717E-12 -1.0399325673E-13  3.1644260422E-12
    6.3062325667E-16  1.4357132502E-15 -6.2259410045E-16 -6.0214681738E-16  8.6157401946E-15  6.0840129586E-17  4.6045151412E-13 -1.8016751215E-14  5.7584524608E-12 -1.0399325673E-13  1.1277575213E-11 -2.8151154884E-13
   -4.4250198968E-17 -5.7555355673E-15 -3.0565254294E-16  3.3164131966E-17 -2.7025108392E-14  8.8198106429E-15 -3.3500644497E-13  4.5709531957E-13 -6.1920837591E-13  3.1644260422E-12 -2.8151154884E-13  4.7523492713E-12

# KKNN alpha-n s1/2 (one Pauli-forbidden state)
# Nal_2S12: supports = B(Pauli-forbidden 0s, original -12.2642) + hs 1,5,20,50.
# C1: 6.90/3.52/8.27/10.38/11.59 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.02; C3: a=2.6387 (original 2.6391), r=1.4358 (1.4212); 
# C4: forbidden 0s at -12.263 from stored gamma_f=0.68803 (within 0.1 keV); 
# C6: max|a|=2.2, rms 3.6e-4.
CHAN Nal_2S12 fm 5 10 2.000000 0 1
A A
  -3.44301000e-01 3.69284000e-01 6.11848000e-01 -9.91309000e-01 -1.77457000e-01
  -6.54371000e-01 6.35753000e-01 1.05722000e+00 -2.20689800e+00 -6.96229000e-01
  -9.68300000e-03 -1.88180000e-02 -9.48270000e-02 1.12856200e+00 8.75839000e-01
  1.75323000e-01 -1.46122000e-01 -2.00826000e-01 -3.73022000e-01 -5.32622000e-01
  2.83310000e-02 1.10944000e-01 1.96668000e-01 1.40717000e-01 4.22535000e-01
  -1.38940000e-01 1.22432000e-01 2.12050000e-01 -8.27471000e-01 -5.27113000e-01
  1.21053000e-01 -1.50582000e-01 -2.85452000e-01 1.06043200e+00 6.16766000e-01
  -6.66740000e-02 7.39360000e-02 1.47246000e-01 -6.92438000e-01 -5.14435000e-01
  2.67320000e-02 -2.04000000e-02 -4.02540000e-02 2.73118000e-01 2.97659000e-01
  -7.70900000e-03 2.94200000e-03 4.28700000e-03 -6.23500000e-02 -1.14864000e-01
  1.38900000e-03 -1.07000000e-04 6.31000000e-04 4.72000000e-03 2.60610000e-02
LAM
  -1.55635000e-01 1.56264000e-01 2.57472000e-01 -4.52657000e-01 -1.01812000e-01
  1.56264000e-01 -1.41492000e-01 -2.32981000e-01 4.37313000e-01 1.23004000e-01
  2.57472000e-01 -2.32981000e-01 -3.84083000e-01 7.29440000e-01 2.13407000e-01
  -4.52657000e-01 4.37313000e-01 7.29440000e-01 -1.44295000e+00 -4.65157000e-01
  -1.01812000e-01 1.23004000e-01 2.13407000e-01 -4.65157000e-01 -1.61896000e-01
FB 6.8803405959e-01
  -2.6048342767e+00 -5.0310003105e+00 -1.3201380840e-02 1.2648479791e+00 2.9073409290e-01 -1.1172951298e+00 9.5915643325e-01 -5.3123875310e-01 2.1474560385e-01 -6.1590807783e-02 1.0582770684e-02

# KKNN alpha-p s1/2: same nuclear potential plus Coulomb (one Pauli-forbidden state)
# Nap_2S12: supports = B(nuclear 0s, original -12.2439) + hs 1,5,20,50; Fock-Coulomb dressing with 20 modes, beta_C=0.8 fm^-1.
# C4: dressed forbidden 0s at -10.001 from gamma_f=0.62099 (Coulomb shift +2.25 MeV; 
# FB two-pole rms 1.7e-5); C6: max|a|=2.2, rms 3.6e-4.  
# C1 (Coulomb off, mu_ap): 6.89/3.53/8.28/10.39/11.60 % at E=-5..-200 MeV; 
# C2 not separately given.
CHAN Nap_2S12 fm 5 10 2.000000 0 1
A A
  -3.44301000e-01 3.69284000e-01 6.11848000e-01 -9.91309000e-01 -1.77457000e-01
  -6.54371000e-01 6.35753000e-01 1.05722000e+00 -2.20689800e+00 -6.96229000e-01
  -9.68300000e-03 -1.88180000e-02 -9.48270000e-02 1.12856200e+00 8.75839000e-01
  1.75323000e-01 -1.46122000e-01 -2.00826000e-01 -3.73022000e-01 -5.32622000e-01
  2.83310000e-02 1.10944000e-01 1.96668000e-01 1.40717000e-01 4.22535000e-01
  -1.38940000e-01 1.22432000e-01 2.12050000e-01 -8.27471000e-01 -5.27113000e-01
  1.21053000e-01 -1.50582000e-01 -2.85452000e-01 1.06043200e+00 6.16766000e-01
  -6.66740000e-02 7.39360000e-02 1.47246000e-01 -6.92438000e-01 -5.14435000e-01
  2.67320000e-02 -2.04000000e-02 -4.02540000e-02 2.73118000e-01 2.97659000e-01
  -7.70900000e-03 2.94200000e-03 4.28700000e-03 -6.23500000e-02 -1.14864000e-01
  1.38900000e-03 -1.07000000e-04 6.31000000e-04 4.72000000e-03 2.60610000e-02
LAM
  -1.55635000e-01 1.56264000e-01 2.57472000e-01 -4.52657000e-01 -1.01812000e-01
  1.56264000e-01 -1.41492000e-01 -2.32981000e-01 4.37313000e-01 1.23004000e-01
  2.57472000e-01 -2.32981000e-01 -3.84083000e-01 7.29440000e-01 2.13407000e-01
  -4.52657000e-01 4.37313000e-01 7.29440000e-01 -1.44295000e+00 -4.65157000e-01
  -1.01812000e-01 1.23004000e-01 2.13407000e-01 -4.65157000e-01 -1.61896000e-01
FB 6.2099230395e-01
  2.3230212002e+00 4.6075046980e+00 2.2731587414e-02 -1.3846667974e+00 -2.4050113007e-01 1.0091130268e+00 -8.6382378764e-01 4.5566988192e-01 -1.7972209965e-01 4.9507350338e-02 -9.2573661183e-03

# KKNN alpha-N p3/2
# Nal_2P32: supports hs 1,5,20.
# C1: 23.78/36.03/42.41/45.53/47.31 % at E=-5/-20/-50/-100/-200 MeV (positive-energy supports only); 
# C2: 0.54 (worst at 1 MeV); 
# C5 (5He 3/2-): E_r=0.668, Gamma=0.496, separable potential = original potential at method precision (evaluated 0.798, 0.648); 
# C6: max|a|=8.9, rms 1.8e-4.
CHAN Nal_2P32 fm 3 10 1.500000 1 1
A A
  5.51402500e+00 8.24995000e-01 -3.87194900e+00
  8.85554600e+00 1.28173700e+00 -5.23116600e+00
  6.23532000e-01 -2.33650000e-02 2.24958000e+00
  -1.61632400e+00 -2.60430000e-01 1.16468100e+00
  -2.92009000e-01 -2.15710000e-02 -3.39901000e-01
  1.19744100e+00 1.95420000e-01 -1.13470200e+00
  -1.07090000e+00 -1.87638000e-01 1.47678700e+00
  6.34176000e-01 1.14095000e-01 -1.04176300e+00
  -2.82008000e-01 -5.15570000e-02 5.16459000e-01
  9.25250000e-02 1.72070000e-02 -1.82487000e-01
  -1.90500000e-02 -3.86100000e-03 4.50470000e-02
LAM
  -8.85950000e+01 -1.35911000e+01 7.12247000e+01
  -1.35911000e+01 -2.11840000e+00 1.16578000e+01
  7.12247000e+01 1.16578000e+01 -7.45900000e+01

# KKNN alpha-N p1/2
# Nal_2P12: supports hs 5,20,50.
# C1: 12.63/15.10/16.97/18.59/20.79 % at E=-5/-20/-50/-100/-200 MeV (a small channel); 
# C2: 0.08; C5 (5He 1/2-): E_r=2.151, Gamma=6.10 (evaluated 2.07, 5.57); 
# C6: max|a|=0.82, rms 1.8e-3.
CHAN Nal_2P12 fm 3 10 1.500000 1 1
A A
  -4.06218000e-01 -1.73863000e-01 -3.21040000e-02
  -8.24550000e-01 -3.50475000e-01 -1.02852000e-01
  -2.96227000e-01 -2.65210000e-02 9.81380000e-02
  1.39707000e-01 8.75260000e-02 -1.91070000e-02
  1.16507000e-01 4.76070000e-02 4.03460000e-02
  -1.35805000e-01 -1.04793000e-01 -8.88940000e-02
  6.45260000e-02 7.37820000e-02 9.45020000e-02
  -1.21580000e-02 -2.82230000e-02 -6.46210000e-02
  -7.14300000e-03 2.28500000e-03 3.01940000e-02
  6.89200000e-03 3.51500000e-03 -9.46300000e-03
  -4.06400000e-03 -3.09700000e-03 8.64000000e-04
LAM
  -8.50022000e-01 -3.96141000e-01 -1.64618000e-01
  -3.96141000e-01 -2.34616000e-01 -1.50179000e-01
  -1.64618000e-01 -1.50179000e-01 -1.82610000e-01

# KKNN alpha-N d5/2
# Nal_2D52: supports hs 5,20,50.
# C1: 28.63/29.82/30.97/31.74/32.20 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.03; C4/C5: none in window; 
# C6: max|a|=0.47, rms 7.9e-4.
CHAN Nal_2D52 fm 3 10 1.500000 2 2
A A
  -1.43320000e-02 -1.27318000e-01 -4.44465000e-01
  3.69070000e-02 4.48680000e-02 1.01198000e-01
  7.45480000e-02 2.12682000e-01 7.80260000e-02
  -1.72670000e-02 -8.60680000e-02 8.70850000e-02
  -2.53080000e-02 -7.21200000e-02 -3.45054000e-01
  1.54420000e-02 8.66510000e-02 4.69012000e-01
  1.10800000e-03 -3.19770000e-02 -4.08342000e-01
  -5.54500000e-03 -7.86700000e-03 2.57515000e-01
  2.89400000e-03 1.69910000e-02 -1.17028000e-01
  -5.52000000e-04 -1.03100000e-02 3.67620000e-02
  -4.08000000e-04 3.85300000e-03 -3.15700000e-03
LAM
  1.21713000e-03 -1.96825000e-03 -1.45793000e-02
  -1.96825000e-03 -1.90180000e-02 -6.05032000e-02
  -1.45793000e-02 -6.05032000e-02 -1.36718000e-01

# KKNN alpha-N d3/2
# Nal_2D32: supports hs 5,20,50.
# C1: 20.77/20.88/20.92/20.87/20.67 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.01; C4/C5: none; 
# C6: max|a|=0.13, rms 7.8e-3.
CHAN Nal_2D32 fm 3 10 1.500000 2 2
A A
  2.05590000e-02 2.69680000e-02 -6.97560000e-02
  5.20610000e-02 8.21050000e-02 5.77780000e-02
  5.10780000e-02 1.13843000e-01 6.17000000e-04
  -1.64340000e-02 -7.44040000e-02 1.40450000e-02
  -1.25270000e-02 -6.51000000e-03 -9.15820000e-02
  2.53100000e-03 5.51900000e-03 1.28689000e-01
  9.08200000e-03 2.60340000e-02 -9.32530000e-02
  -9.20100000e-03 -3.72380000e-02 3.62460000e-02
  4.21100000e-03 2.74310000e-02 4.33700000e-03
  -9.16000000e-04 -1.26500000e-02 -1.21850000e-02
  -3.25000000e-04 3.74900000e-03 1.09070000e-02
LAM
  2.67486000e-03 4.14303000e-03 -8.93083000e-04
  4.14303000e-03 6.81200000e-03 -3.20319000e-03
  -8.93083000e-04 -3.20319000e-03 -1.07560000e-02

# BFW alpha-alpha L=0, Coulomb-subtracted original potential of Sec. 7.1 (two Pauli-forbidden states)
# alal_L0: supports = B x3 (original bound states -80.597, -31.088, -2.283; 
# the third is the near-threshold 8Be carrier) + hs 2,10,30,60.  
# This block's own eigenstates: -80.294, -31.133, -2.249.
# C1: 1.46/0.68/1.32/1.76/1.39 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.79; 
# C4: the Fock-dressed forbidden rows are the fitted block's OWN Coulomb-dressed eigenstates, 
# gamma_f 2.64520/1.57980 -> -72.5317/-25.8712 MeV (original with Coulomb -72.786/-25.879: deep 0s 254 keV, 
# fit-basis limit; 1s 7.8 keV; two-pole re-fit rms 8e-6/1.5e-5); 
# C5 (8Be 0+): near-threshold pole tracks the original potential to 18-19 keV, Gamma < 25 keV (continuation bound); 
# C6: max|a|=7.9, rms 6.3e-3.
CHAN alal_L0 fm 7 12   3.000000 0 1
A A
   -1.4576726581E+00 -4.3590192101E-01 -2.6996488870E-01 -1.1804729600E+00 -3.1472782624E-01  3.5447526113E+00  1.8893470275E-01
   -2.3422451602E+00  4.1092379303E-01  1.3303030026E-01  6.2611126077E-01  1.9542394103E-01 -2.7974104967E+00 -1.9708055118E-01
   -9.1702206627E-01  2.0512432391E+00  6.2901590356E-01  2.6462899431E+00  6.5499788065E-01 -6.7813196158E+00 -2.8392080105E-01
    1.8637962324E-01  1.4653712472E+00 -2.7401664533E-01 -1.4682024443E+00 -4.8867671973E-01  7.8927865279E+00  4.9234770007E-01
    1.5119713314E-01 -5.3016374780E-02 -9.2744285368E-01 -3.9992867275E+00 -1.0031132421E+00  7.9276595593E+00  1.3795155616E-01
   -6.0480762311E-02 -3.3703564430E-01 -3.2984498076E-01 -9.0441494683E-01  3.9602096443E-02 -6.4993405501E+00 -5.6776260985E-01
   -1.1103239267E-02  7.3718626130E-02  2.0749591904E-01  1.3028555778E+00  4.8015307120E-01 -6.0494581930E+00 -1.7774272052E-02
    1.3735407261E-02  4.7822787250E-02  3.6734372375E-02  1.8627563059E-01  1.0633797807E-02  3.7395775711E+00  4.1175886988E-01
   -8.6494668617E-04 -2.5448428787E-02 -4.9626014331E-02 -2.7921290999E-01 -1.2666639752E-01  1.7954002738E+00 -1.2483773958E-01
   -4.4935571188E-03 -7.5393072258E-03  4.8525892432E-03  2.6692028674E-02  2.2934516747E-02 -1.3934301699E+00 -1.6121382580E-01
    3.7080694474E-03  1.5284595048E-02  1.5574800515E-02  7.0877768978E-02  2.2252026676E-02 -4.1422210862E-01  7.0730124708E-02
   -1.6430106668E-03 -8.9885882715E-03 -1.2000595251E-02 -5.5540005898E-02 -1.5103041481E-02  6.2417581824E-01  4.8885069871E-02
    4.4177295145E-04  3.5216985664E-03  5.9133294288E-03  3.0977595766E-02  8.7421479612E-03 -1.8375065151E-01 -8.5325997412E-02
LAM
   -5.2385749366E-01 -9.4852602209E-02 -2.7018751958E-02 -1.1059870837E-01 -2.5169384567E-02  2.1141165145E-01  6.9678037029E-03
   -9.4852602209E-02 -3.3698453046E-01 -1.0255155676E-01 -4.1117007075E-01 -9.3511751903E-02  7.2565258403E-01  2.0823873643E-02
   -2.7018751958E-02 -1.0255155676E-01 -1.1284460981E-01 -4.7585122872E-01 -1.1507378035E-01  9.6326392515E-01  2.8787683356E-02
   -1.1059870837E-01 -4.1117007075E-01 -4.7585122872E-01 -2.0855761252E+00 -5.3223401447E-01  4.7565626828E+00  1.4871110242E-01
   -2.5169384567E-02 -9.3511751903E-02 -1.1507378035E-01 -5.3223401447E-01 -1.4775099927E-01  1.5145573674E+00  4.9671344907E-02
    2.1141165145E-01  7.2565258403E-01  9.6326392515E-01  4.7565626828E+00  1.5145573674E+00 -2.1285801554E+01 -9.6161542424E-01
    6.9678037029E-03  2.0823873643E-02  2.8787683356E-02  1.4871110242E-01  4.9671344907E-02 -9.6161542424E-01 -7.0442902704E-02
FB   2.6451994314E+00
    9.6939501480E+00  1.7411544403E+01  7.8144851720E+00 -1.0812226100E+00 -1.6045181040E+00  7.8145666285E-01 -1.7267354537E-01 -1.1489768727E-01  2.4715897552E-01  1.4082458587E-01 -2.7553057965E-01  7.2348989095E-02  1.8310598890E-01
FB   1.5798022342E+00
   -7.3235425637E+00  4.1569287550E+00  3.1983100911E+01  2.5726130196E+01  8.4966485252E-01 -5.8798767451E+00  1.2296962907E-01  1.0696519777E+00  4.8299110643E-02 -1.9045073532E-01  3.5236953670E-02 -5.9600001859E-02  1.6643557067E-01

# BFW alpha-alpha L=2, Coulomb-subtracted original potential (one Pauli-forbidden state)
# alal_L2: supports = B (forbidden 0d, original -25.869) + hs 2,10,30.
# C1: 1.43/3.04 %; C2: 0.40; 
# C4: dressed 0d row = the block's own Coulomb-dressed eigenstate, 
# gamma_f 1.46637 -> -22.2894 (original -22.290: 0.6 keV; two-pole rms 9.8e-4); 
# C5 (8Be 2+): pole 2.88, ~1.2 (evaluated 3.03, 1.5); 
# delta_N=90 crossing (R=80, n=4 screening): 3.31(2), 2.08(2) vs original-potential crossing 3.319, 2.110; 
# C6: max|a|=19.6, rms 7.6e-4.
CHAN alal_L2 fm 4 12   3.000000 2 2
A A
    3.5808031114E+00  6.1124368993E-01 -7.0474327931E-02  3.5795995941E-01
    6.0930884197E+00  7.2186694209E+00  9.2598484802E+00 -6.6292326964E-01
    2.3613256155E+00  1.4966512118E+01  1.9627797350E+01 -1.6194166440E+00
   -6.7633256720E-01  1.0459576417E+01  8.5852039725E+00  8.5626320109E-01
   -4.6827373697E-01  8.0020567750E-01 -6.5049808686E+00  2.1665727812E+00
    2.0750917177E-01 -2.0169906991E+00 -5.8873224998E+00  2.2236437080E-01
    3.7434368485E-02  5.3259833476E-02  1.0962770641E+00 -1.0256947365E+00
   -4.9202922279E-02  2.7633431710E-01  1.0541482122E+00 -4.2486399868E-02
    4.2345958601E-03 -6.7496635996E-02 -2.0228437018E-01  3.0056387416E-01
    1.4369216542E-02 -6.0128814221E-02 -2.0131787099E-01 -2.5541481705E-03
   -1.2437648967E-02  7.5200053487E-02  1.5672410870E-01 -9.5582593263E-02
    5.6691027981E-03 -4.2913807027E-02 -9.3192563672E-02  3.5105038423E-02
   -5.3216769802E-04  1.2862061859E-02  4.2731278744E-02 -1.2912840632E-03
LAM
   -3.2361455500E-01  3.2094671897E-01  4.7730146047E-01 -5.4609616284E-02
    3.2094671897E-01 -1.4835595994E+00 -2.4386619971E+00  3.1686549755E-01
    4.7730146047E-01 -2.4386619971E+00 -4.5646534851E+00  7.1503196633E-01
   -5.4609616284E-02  3.1686549755E-01  7.1503196633E-01 -1.6721316809E-01
FB   1.4663720916E+00
    5.5461178851E+00  1.0549047936E+01  6.1386111785E+00  5.1823462897E-01 -8.5558358227E-01 -7.9782694660E-02  1.1770477686E-01 -1.0042121420E-02 -3.6337179557E-02  1.8490973608E-02 -1.7782313220E-02  7.5965779379E-03 -1.0703916085E-02

# BFW alpha-alpha L=4, Coulomb-subtracted original potential
# alal_L4: supports hs 2,10,30,60 (no bound states).
# C1: 1.16/3.24 %; C2: 0.75; C4: none (correct); 
# C5 (8Be 4+): pole 11.75, 3.52 (evaluated 11.35, 3.5); 
# delta_N=90 crossing: 12.45(5), 4.1(1) vs original potential 12.517, 4.311; 
# C6: max|a|=127, rms 8.1e-3.
CHAN alal_L4 fm 4 12   3.000000 4 3
A A
   -2.1743234862E-01 -6.8127154132E+01  8.4938989304E-01  2.3719718697E-01
   -4.7738359647E-01 -1.2704893375E+02 -4.6468056194E-01 -6.6778559825E-01
   -4.2473438137E-01 -7.0443296351E+01 -3.7748807750E+00 -1.7066254541E+00
   -2.3273076437E-01 -4.3442343742E+00 -2.8593209375E+00  6.4303122408E-01
   -8.5780813811E-02  9.2156046344E+00  5.3878894305E-01  1.4494108841E+00
   -1.7544441580E-02  7.9664759153E-01  1.2363151364E+00  6.8861370980E-03
    5.5556133461E-03 -6.5588207811E-01 -4.3786226252E-02 -1.0500061310E+00
    5.5984738183E-03  1.8504095474E-01 -3.3708554117E-01  2.8899194891E-01
    6.1069574460E-04 -7.4530695255E-02  1.1288443713E-02  2.4540365560E-01
   -1.0752252237E-03 -9.7290063588E-02  8.0944741351E-02 -3.4423347707E-02
   -1.7487894103E-04  1.2650085323E-01 -1.1932613520E-02 -1.7030844296E-01
    5.9306777677E-05 -5.1448410852E-02 -6.9544139507E-03  1.0149928950E-01
    9.1647512440E-05 -2.5565989553E-02 -4.1607862383E-03 -9.1009765071E-03
LAM
   -1.1844423149E-04 -3.9111193847E-02  8.1981782043E-04  2.4430176857E-04
   -3.9111193847E-02 -1.9124965613E+01  7.7715712364E-01  2.4738114255E-01
    8.1981782043E-04  7.7715712364E-01 -7.8460782811E-02 -4.3564616888E-02
    2.4430176857E-04  2.4738114255E-01 -4.3564616888E-02 -5.2024397903E-02
#
# KKNN alpha-p P- and D-wave blocks of the particle basis: the same
# nuclear potentials as the alpha-n waves, used with the Coulomb force
# in the 6Li particle-basis calculations and the A=9 calculations of the companion paper
# Nap_2P32: supports hs 1,5,20.
# C5 (5Li 3/2-, screened Coulomb, R-extrapolated): E_r=1.55, Gamma=1.12 (evaluated 1.69, 1.23; 
# 5He->5Li shift 0.87 vs 0.89); C6: max|a|=9.3, rms 1.8e-4.  
# C1 (Coulomb off, mu_ap): 23.89/36.14/42.52/45.63/47.39 % at E=-5..-200 MeV; 
# C2 not separately given (Nal construction at mu_ap).
CHAN Nap_2P32 fm 3 10   1.500000 1 1
A A
    5.8025705757E+00  8.2860904328E-01 -3.8369156707E+00
    9.3101978152E+00  1.2871257702E+00 -5.1825569122E+00
    6.6933025765E-01 -2.2361911845E-02  2.2199824467E+00
   -1.7117801684E+00 -2.6205785486E-01  1.1587137887E+00
   -2.9543253512E-01 -2.1162101914E-02 -3.4092269700E-01
    1.2475041196E+00  1.9563689975E-01 -1.1199220565E+00
   -1.1153429179E+00 -1.8769981720E-01  1.4565082206E+00
    6.5797177609E-01  1.1402716314E-01 -1.0274788244E+00
   -2.9140096434E-01 -5.1333906157E-02  5.0614130326E-01
    9.4296106820E-02  1.7240095947E-02 -1.8183900181E-01
   -1.6418019980E-02 -3.4921527789E-03  4.0033844756E-02
LAM
   -9.7553560336E+01 -1.4303240751E+01  7.3791082333E+01
   -1.4302950394E+01 -2.1316032300E+00  1.1558469874E+01
    7.3782520751E+01  1.1557614970E+01 -7.2872680309E+01

# Nap_2P12: supports hs 5,20,50.  C6: max|a|=0.82, rms 1.8e-3.  
# C1 (Coulomb off, mu_ap): 12.88/15.42/17.39/19.14/21.51 % at E=-5..-200 MeV; 
# C2 not separately given.
CHAN Nap_2P12 fm 3 10   1.500000 1 1
A A
   -4.0661211836E-01 -1.7422523402E-01 -3.1403759631E-02
   -8.1927411152E-01 -3.4979497995E-01 -1.0518681165E-01
   -3.0101043656E-01 -2.7850845499E-02  1.0147019102E-01
    1.4579863033E-01  8.9008451996E-02 -2.3059857150E-02
    1.0995499188E-01  4.6421343344E-02  4.4670944228E-02
   -1.2942271162E-01 -1.0348103767E-01 -9.2828671169E-02
    5.9820626955E-02  7.2948508360E-02  9.7952329757E-02
   -7.7216691787E-03 -2.7218273455E-02 -6.7153278781E-02
   -8.5587670077E-03  2.6692562079E-03  3.2221943724E-02
    8.4462306248E-03  4.1184684843E-03 -1.0298492255E-02
   -4.6021151053E-03 -2.8191546607E-03  1.6620671589E-03
LAM
   -8.3291065341E-01 -3.8665813953E-01 -1.5621356019E-01
   -3.8653610103E-01 -2.3172067566E-01 -1.5257169161E-01
   -1.5611519573E-01 -1.5251063690E-01 -1.9929946011E-01

# Nap_2D52: supports hs 5,20,50.  C6: max|a|=0.48, rms 8.0e-4.  
# C1 (Coulomb off, mu_ap): 28.69/29.88/31.03/31.81/32.26 % at E=-5/-20/-50/-100/-200 MeV; 
# C2 not separately given.
CHAN Nap_2D52 fm 3 10   1.500000 2 2
A A
   -1.4087584310E-02 -1.3021317795E-01 -4.4555872015E-01
    3.6286047802E-02  5.3873361066E-02  1.0570432775E-01
    7.5438321539E-02  1.9889944324E-01  7.0685422475E-02
   -1.8369290006E-02 -6.9694830998E-02  9.5763990938E-02
   -2.4038772626E-02 -8.9148879386E-02 -3.5466627976E-01
    1.4247093966E-02  1.0234435266E-01  4.7762258641E-01
    2.2450384228E-03 -4.5326940667E-02 -4.1646700344E-01
   -6.3341615577E-03  1.9994647345E-03  2.6331758621E-01
    3.5623661958E-03  9.9521393497E-03 -1.2238198530E-01
   -8.9625815564E-04 -6.1555517562E-03  3.9109586888E-02
    1.4597033052E-05  1.4454300724E-03 -6.6245335012E-03
LAM
    1.2168829098E-03 -1.9508778307E-03 -1.4516772330E-02
   -1.9509009676E-03 -1.8972424689E-02 -6.0753307436E-02
   -1.4516184861E-02 -6.0758355822E-02 -1.3679943674E-01

# Nap_2D32: supports hs 5,20,50.  C6: max|a|=0.16, rms 7.8e-3.  
# C1 (Coulomb off, mu_ap): 21.04/21.10/21.08/20.92/20.56 % at E=-5/-20/-50/-100/-200 MeV; 
# C2 not separately given.
CHAN Nap_2D32 fm 3 10   1.500000 2 2
A A
    2.0101442301E-02  2.5944298270E-02 -7.5139533759E-02
    5.3333489357E-02  8.5081695000E-02  7.3375168838E-02
    4.9135861862E-02  1.0932306914E-01 -2.3418566316E-02
   -1.4075101722E-02 -6.9012327699E-02  4.3042647673E-02
   -1.4927665581E-02 -1.2193984171E-02 -1.2351326890E-01
    4.7876873216E-03  1.0715328531E-02  1.5857009967E-01
    7.3753491147E-03  2.1586217055E-02 -1.2023484260E-01
   -7.6643038801E-03 -3.4055940754E-02  5.6237659869E-02
    3.3573515160E-03  2.4934400844E-02 -1.2136941469E-02
   -3.2260569931E-04 -1.1401949092E-02 -2.8123079031E-03
   -5.1936163491E-04  2.9409687400E-03  2.1122560184E-03
LAM
    2.6704474902E-03  4.1530985198E-03 -8.9704142736E-04
    4.1527949780E-03  6.8437694484E-03 -3.1479838534E-03
   -8.9659348794E-04 -3.1463556005E-03 -1.1099046662E-02
#
# CD Bonn 1S0, nn: the rank-7 representation of Sec. 5.4
# (rank 7, negative-energy supports + one 0.15-MeV support), the
# accepted 1S0 nn potential; it gives 6He = -0.892964 MeV (Sec. 8.1).
# 1S0_nn: rank-7 fit with one low-energy support.  
# supports = T -2,-8,-25,-70,-140,-225 (k 120-1500) + one hs support at +0.15 (fixes the threshold).
# C1: 0.71/0.76/0.76/0.73/0.68 % at E=-5/-20/-50/-100/-200 MeV; 
# C2: 0.45; C3: a=-18.9633 (-0.02%), r=2.8112 (-0.25%);
# C4: none (correct); C6: max|a|=10.0, rms 5.2e-3, asym 2.1e-3; det clean.
CHAN 1S0_nn MeV 7 22     900.0000 0 1
A A
    1.5678986532E+00  2.6595436195E+00  9.5529874595E+00  1.0000000000E+01  8.9206157417E+00  5.5787286553E+00  1.4555780929E+00
   -2.3341986164E+00 -1.0548888700E+00  6.8515244086E+00  6.4553997126E+00 -1.2472736281E+00 -5.8655764600E+00 -2.4631022495E+00
   -1.0000000000E+01 -1.0000000000E+01 -1.0000000000E+01 -7.1442171193E+00 -1.0000000000E+01 -4.4231683036E+00 -1.0000000000E+01
   -7.6822121842E+00 -7.1913482287E+00 -4.7936095945E+00  1.6159538040E+00  7.9037579746E+00  1.0000000000E+01 -7.7544929653E+00
    3.0087677452E-04  1.4619790681E+00  6.7302476869E+00  4.8579786412E+00  1.7949188998E+00 -5.6631547602E+00 -2.0840039601E-01
    3.3244969888E-01  1.0986171860E+00  9.9607281345E-01 -3.4462523651E+00 -6.1498751308E+00 -1.9637770184E+00  1.7251522595E-01
   -1.2314900342E+00 -1.0443620636E+00 -2.5629390868E+00 -5.4575139616E-01  3.7509377051E+00  5.8650099746E+00 -1.3362153954E+00
    1.5679767134E-01  4.9468153566E-01  1.0422210842E+00  2.0184101374E+00  3.4707497381E-01 -4.6167020548E+00  3.5365338462E-02
   -1.7331488883E-02  1.1084482877E-01 -1.5908980283E-01 -1.1336226057E+00 -2.3498766131E+00  9.8944621223E-01 -1.1541689403E-01
   -2.3838283209E-01 -2.1500195810E-01 -3.6037553935E-01  5.7411108762E-02  1.9338625570E+00  1.8514672989E+00 -3.2011765744E-01
    1.0484063526E-01  1.5220883630E-01  4.1469089929E-01  3.4405356214E-01 -5.9093681033E-01 -2.5899076175E+00  2.8389213771E-02
   -4.9057400903E-02 -7.4154712025E-02 -1.5342078945E-01 -3.3241111227E-01 -3.8508945451E-01  1.7193421664E+00 -1.0830242289E-01
   -2.4900884192E-02 -4.1018510814E-02  3.1238659447E-02  2.0812039555E-01  6.3520917673E-01 -3.9742341135E-01 -7.4312273150E-02
    4.9506587884E-02  4.1548473580E-02  6.1473110033E-02 -6.5177997433E-02 -4.2801334251E-01 -5.3226479872E-01  9.5468126466E-03
   -4.1608116992E-02 -6.1210368786E-02 -1.2210307411E-01 -4.0676063334E-02  1.3373224638E-01  8.3604345166E-01 -7.0829633967E-02
    3.5849967889E-02  4.0319955936E-02  7.8066047007E-02  7.6470960659E-02  3.6663744728E-02 -6.7866978547E-01  1.1771197482E-02
   -1.1415820267E-02 -1.4995888102E-02 -3.8479165274E-02 -6.7329587089E-02 -6.0159048687E-02  3.1612304786E-01 -2.8766705283E-02
    4.5644751446E-03  5.9905495452E-03  1.9614784709E-02  4.1730675199E-02  3.2079762312E-02  4.6899706912E-02 -8.2801229990E-03
    2.5237022189E-04 -6.2523356718E-04 -9.2774944651E-03 -1.7630362675E-02 -5.9724482234E-02 -2.6177496465E-01 -8.0116534405E-03
   -1.4749300308E-03  1.1532263572E-03  8.4043550883E-03  6.2278939778E-03  1.1923466514E-01  2.5800924682E-01 -7.2758582568E-03
    4.5565896083E-03  7.7472290595E-03  2.0548235645E-02 -1.3312592375E-02 -9.4554576629E-02 -1.1035226138E-01  1.4594510762E-05
   -3.9186949320E-03 -5.2749918787E-03 -1.5334189974E-02 -1.0448397936E-02 -3.5800694577E-02 -9.8458586968E-03 -6.5690797456E-03
   -2.6109241797E-03 -4.8688209416E-03 -1.0042114725E-02  2.6169552363E-02  6.5562074503E-02  2.1016150615E-02 -3.4376707251E-03
LAM
   -1.1114672805E-04 -8.8420132495E-05  1.7263418340E-05  5.5004495615E-05  7.1287170038E-06 -4.4100308578E-06 -1.1407813037E-04
   -8.8420132495E-05 -7.5297989879E-05  2.0418133774E-05  5.8346886308E-05  7.2723148091E-06 -5.4134584765E-06 -8.9472210531E-05
    1.7263418340E-05  2.0418133774E-05  6.1115162937E-05  6.4720633514E-05  9.0675729132E-06 -1.0181551261E-05  1.7066548793E-05
    5.5004495615E-05  5.8346886308E-05  6.4720633514E-05  2.4197519360E-05  1.7274309211E-05 -2.6097610458E-06  5.4507750433E-05
    7.1287170038E-06  7.2723148091E-06  9.0675729132E-06  1.7274309211E-05  3.0036677597E-05  1.1427657145E-05  7.0910687117E-06
   -4.4100308578E-06 -5.4134584765E-06 -1.0181551261E-05 -2.6097610458E-06  1.1427657145E-05  1.6979528512E-05 -4.3022478314E-06
   -1.1407813037E-04 -8.9472210531E-05  1.7066548793E-05  5.4507750433E-05  7.0910687117E-06 -4.3022478314E-06 -1.1844213522E-04



==> anc/read_back_test.py <==
#!/usr/bin/env python3
"""Check of the separable-potential file est_tables.dat.

Reads ONLY est_tables.dat (path = argv[1]) with numpy, rebuilds the
separable potentials from the printed coefficients, and computes two-body
observables for every block, and compares five blocks in detail with the
values quoted in their comments. Every formula below is exactly what a
user of the file needs; anything not derivable from the file header is listed
in CONVENTIONS at the bottom of the output.

Physics used (and nothing else):
  chi_i(p)      = p^L * sum_n a_n P_n(x) / (p^2+beta^2)^M,
                x = (beta^2-p^2)/(beta^2+p^2)          [file Eq.]
  Delta_ij(E) = int_0^inf dp p^2 chi_i(p) chi_j(p) / (E - p^2/M2)
                M2 = 2*mu  (NN 'MeV' blocks: nucleon mass M; cluster 'fm'
                blocks: 2*mu with mu in fm^-1, E in fm^-1)
                E > 0: principal value (standing-wave / K-matrix convention)
  tau(E)      = (LAM - Delta(E))^{-1}            [LAM = the file's block]
  t(p,q;E)    = sum_ij chi_i(p) tau_ij(E) chi_j(q)
  tan(delta)  = -(pi/2) * q0 * M2 * t(q0,q0;E),  E = q0^2/M2 (on shell)
  bound       : det(LAM - Delta(E)) = 0, E < 0
  coupled     : K_ab = -(pi/2) q0 M2 t_ab(q0,q0); S = (1+iK)(1-iK)^{-1};
                bar (Stapp) phases from S11=cos2e e^{2i d1},
                S22=cos2e e^{2i d2}, S12=i sin2e e^{i(d1+d2)}
  deuteron    : pole of tau; eta = [kap^{LD} ghat_D(-kap^2)] /
                [kap^{LS} ghat_S(-kap^2)] on the null vector; P_D from
                psi_a(p) = phi_a(p)/(E-p^2/M2)
  FB rows     : E_f = -gamma^2/(2 mu) (fm^-1) * hbar_c  ->  MeV
"""
import sys, math
import numpy as np

HBARC = 197.327053           # MeV fm (the NN-block round-trip constant)
MPROT, MNEUT = 938.27231, 939.56563
MNP = 2.0*MPROT*MNEUT/(MPROT+MNEUT)          # 938.91875
MU_AN, MU_AP, MU_AA = 3.808778, 3.804583, 9.5180   # fm^-1

# ----------------------------------------------------------------------------
def parse(path):
    blocks = {}
    lines = [l.rstrip('\n') for l in open(path)]
    i = 0
    while i < len(lines):
        l = lines[i]
        if not l.startswith('CHAN '):
            i += 1; continue
        t = l.split()
        name, units, rank, nc, beta = t[1], t[2], int(t[3]), int(t[4]), float(t[5])
        L1, M1 = int(t[6]), int(t[7])
        coupled = 'COUPLED' in l
        L2 = M2c = 0
        if coupled:
            k = t.index('COUPLED'); L2, M2c = int(t[k+1]), int(t[k+2])
        i += 1
        def floats(n):
            nonlocal i
            out = []
            while len(out) < n:
                out += [float(x) for x in lines[i].split()]
                i += 1
            return np.array(out)
        ncomp = 2 if coupled else 1
        A = np.zeros((ncomp, nc+1, rank))
        for c in range(ncomp):
            assert lines[i].startswith('A'); i += 1
            A[c] = floats((nc+1)*rank).reshape(nc+1, rank)
        assert lines[i].startswith('LAM'); i += 1
        LAM = floats(rank*rank).reshape(rank, rank)
        fbs = []
        while i < len(lines) and lines[i].startswith('FB'):
            gam = float(lines[i].split()[1]); i += 1
            fbs.append((gam, floats(nc+1)))
        blocks[name] = dict(units=units, rank=rank, nc=nc, beta=beta,
                            L=[L1, L2], M=[M1, M2c], ncomp=ncomp,
                            A=A, LAM=LAM, FB=fbs)
    return blocks

class Block:
    def __init__(self, b, M2, scale):
        self.b = b; self.M2 = M2
        n = 200
        xg, wg = np.polynomial.legendre.leggauss(n)
        self.q = scale*np.tan(0.25*math.pi*(xg+1.0))
        self.w = scale*0.25*math.pi*wg/np.cos(0.25*math.pi*(xg+1.0))**2
        self.gq = np.stack([self.gmat(c, self.q) for c in range(b['ncomp'])])
    def gmat(self, c, p):
        b = self.b; be2 = b['beta']**2
        x = (be2 - p*p)/(be2 + p*p)
        out = np.empty((b['rank'], len(p)))
        for i in range(b['rank']):
            out[i] = self._gs(b['A'][c][:, i], x)
        return out * p**b['L'][c] / (p*p + be2)**b['M'][c]
    @staticmethod
    def _gs(a, x):
        nc = len(a)-1
        pm2 = np.ones_like(x); s = a[0]*pm2
        if nc >= 1:
            pm1 = x; s = s + a[1]*pm1
            for n in range(2, nc+1):
                pn = ((2*n-1)*x*pm1 - (n-1)*pm2)/n
                s = s + a[n]*pn
                pm2, pm1 = pm1, pn
        return s
    def gof(self, c, i, p):
        b = self.b; be2 = b['beta']**2
        x = (be2 - p*p)/(be2 + p*p)
        return self._gs(b['A'][c][:, i], np.array([x]))[0] * p**b['L'][c] \
               / (p*p + be2)**b['M'][c]
    def delta(self, E):
        den = E - self.q**2/self.M2
        D = np.zeros((self.b['rank'],)*2)
        for c in range(self.b['ncomp']):
            D += (self.gq[c]*(self.w*self.q**2/den)) @ self.gq[c].T
        return D
    def delta_pv2(self, E, q0):
        D = np.zeros((self.b['rank'],)*2)
        s0 = np.sum(self.w/(q0*q0 - self.q**2))
        for c in range(self.b['ncomp']):
            gk = np.array([self.gof(c, i, q0) for i in range(self.b['rank'])])
            f = self.M2/(q0*q0 - self.q**2)
            D += (self.gq[c]*(self.w*self.q**2*f)) @ self.gq[c].T \
                 - np.outer(gk, gk)*q0*q0*self.M2*s0
        return D
    def tau(self, E, pv_q0=None):
        D = self.delta_pv2(E, pv_q0) if pv_q0 is not None else self.delta(E)
        return np.linalg.inv(self.b['LAM'] - D)
    def kmat(self, q0):
        E = q0*q0/self.M2
        tau = self.tau(E, pv_q0=q0)
        nb = self.b['ncomp']
        gk = np.zeros((nb, self.b['rank']))
        for c in range(nb):
            gk[c] = [self.gof(c, i, q0) for i in range(self.b['rank'])]
        t = gk @ tau @ gk.T
        return -0.5*math.pi*q0*self.M2*t     # K with tan(delta) = K convention

def phase_uncoupled(bl, q0):
    K = bl.kmat(q0)[0, 0]
    d = math.degrees(math.atan(K))
    return d + 180.0 if d < 0 else d

def bar_phases(bl, q0, wrap1=False):
    K = bl.kmat(q0)
    S = np.linalg.solve(np.eye(2) - 1j*K, np.eye(2) + 1j*K)
    d1 = 0.5*np.angle(S[0, 0]); d2 = 0.5*np.angle(S[1, 1])
    d1d = math.degrees(d1)
    if wrap1 and d1d < 0: d1d += 180.0        # S-wave with a bound state
    ph = math.radians(d1d) + d2
    se = (S[0, 1]/(1j*np.exp(1j*ph))).real
    eps = 0.5*math.asin(max(-1.0, min(1.0, se)))
    return d1d, math.degrees(d2), math.degrees(eps)

def find_zeros(f, e1, e2, n=400):
    es = np.linspace(e1, e2, n)
    vals = [f(e) for e in es]
    zs = []
    for i in range(n-1):
        if vals[i]*vals[i+1] < 0:
            a, b = es[i], es[i+1]
            fa = vals[i]
            for _ in range(60):
                m = 0.5*(a+b); fm = f(m)
                if fa*fm > 0: a, fa = m, fm
                else: b = m
            zs.append(0.5*(a+b))
    return zs

def sdet(bl):
    return lambda E: np.prod(np.linalg.eigvalsh(bl.b['LAM'] - bl.delta(E)))


def ere_params(bl, M, q0_of_tl, tlabs=(0.02, 0.06, 0.12)):
    """a and r (fm) from k cot(delta) = -1/a + r k^2/2 + P k^4 fitted at three energies."""
    ks, kc = [], []
    for tl in tlabs:
        q0 = q0_of_tl(tl)
        d = math.radians(phase_uncoupled(bl, q0))
        ks.append(q0/HBARC); kc.append(q0/math.tan(d)/HBARC)
    ks = np.array(ks); kc = np.array(kc)
    X = np.stack([np.ones_like(ks), 0.5*ks**2, ks**4], axis=1)
    c = np.linalg.lstsq(X, kc, rcond=None)[0]
    return -1.0/c[0], c[1]

def qsq_np(tlab):
    return MPROT**2*tlab*(tlab+2*MNEUT)/((MPROT+MNEUT)**2 + 2*tlab*MPROT)

# ----------------------------------------------------------------------------
def main():
    path = sys.argv[1] if len(sys.argv) > 1 else 'est_tables.dat'
    B = parse(path)
    rows = []
    def R(block, obs, readback, comment, original):
        rows.append((block, obs, readback, comment, original))

    # (a) 1S0_nn : phases, a, r  --------------------------------------------
    bl = Block(B['1S0_nn'], MNEUT, 600.0)
    for tl in (1, 10, 50, 100, 300):
        q0 = math.sqrt(0.5*MNEUT*tl)
        par = {1:57.628, 10:57.792, 50:38.609, 100:24.381, 300:-6.898}[tl]
        d = phase_uncoupled(bl, q0)
        dd = d - 180.0 if d > 90 and par < 0 else d
        R('1S0_nn', f'delta(Tlab = {tl} MeV), deg', f'{dd:.3f}', 'C1 0.68-0.76 %, C2 0.45 deg', f'{par:.3f}')
    a, r = ere_params(bl, MNEUT, lambda tl: math.sqrt(0.5*MNEUT*tl))
    R('1S0_nn', 'a, r (fm)', f'{a:.4f}, {r:.4f}', '-18.9633, 2.8112', '-18.968, 2.818')

    # (b) 3S1-3D1_np : deuteron + bar phases --------------------------------
    # SD standard-convention rule (see CONVENTIONS 7): negate D components
    B['3S1-3D1_np']['A'][1] = -B['3S1-3D1_np']['A'][1]
    bl = Block(B['3S1-3D1_np'], MNP, 600.0)
    zs = find_zeros(sdet(bl), -4.0, -1.0, 200)
    Bd = -zs[0]
    R('3S1-3D1_np', 'B_d (MeV)', f'{Bd:.6f}', '2.223256', '2.224575')
    Sm = bl.b['LAM'] - bl.delta(-Bd)
    w2, v2 = np.linalg.eigh(Sm)
    c = v2[:, np.argmin(np.abs(w2))]
    kap = math.sqrt(MNP*Bd)
    be2 = bl.b['beta']**2
    def ghat_at(c_, comp, p2):
        s = 0.0
        x = (be2 - p2)/(be2 + p2)
        for i in range(bl.b['rank']):
            s += c_[i]*Block._gs(bl.b['A'][comp][:, i], np.array([x]))[0]
        return s/(p2 + be2)**bl.b['M'][comp]
    num = kap**bl.b['L'][1]*ghat_at(c, 1, -kap*kap)
    den = kap**bl.b['L'][0]*ghat_at(c, 0, -kap*kap)
    eta = num/den
    psi2 = []
    for comp in range(2):
        phi = c @ bl.gq[comp]
        psi = phi/(-Bd - bl.q**2/MNP)
        psi2.append(np.sum(bl.w*bl.q**2*psi**2))
    PD = 100.0*psi2[1]/(psi2[0]+psi2[1])
    R('3S1-3D1_np', 'eta (D/S ratio)', f'{eta:.5f}', '0.02556', '0.0256')
    R('3S1-3D1_np', 'P_D (%)', f'{PD:.3f}', '4.854', '4.854')
    ref_c = {10:'102.52, -0.38, 1.98', 100:'42.77, -12.24, 2.63'}
    ref_p = {10:'102.62, -0.68, 1.17', 100:'43.06, -12.26, 2.45'}
    for tl in (10, 100):
        q0 = math.sqrt(qsq_np(tl))
        d1, d2, e1 = bar_phases(bl, q0, wrap1=(tl<=100))
        R('3S1-3D1_np', f'bar d1, d2, eps1 at {tl} MeV, deg', f'{d1:.2f}, {d2:.2f}, {e1:.2f}', ref_c[tl], ref_p[tl])

    # (c) 3P2-3F2_np at 50, 300 ---------------------------------------------
    bl = Block(B['3P2-3F2_np'], MNP, 600.0)
    for tl in (50, 300):
        q0 = math.sqrt(qsq_np(tl))
        d1, d2, e1 = bar_phases(bl, q0, wrap1=(tl<=100))
        par = {50:'5.934, 0.297, -1.639', 300:'17.080, 0.981, -2.128'}[tl]
        R('3P2-3F2_np', f'bar d1, d2, eps2 at {tl} MeV, deg', f'{d1:.2f}, {d2:.2f}, {e1:.2f}', 'C2 0.71 deg', par)

    # (d) Nal_2S12 : FB energy + phase at 5 MeV ------------------------------
    bl = Block(B['Nal_2S12'], 2.0*MU_AN, 2.0)      # fm^-1 units, M2 = 2 mu
    gam = B['Nal_2S12']['FB'][0][0]
    efb = -gam*gam/(2.0*MU_AN)*HBARC
    R('Nal_2S12', 'forbidden state from gamma_f (MeV)', f'{efb:.4f}', '-12.263', '-12.2642')
    zs = find_zeros(sdet(bl), -0.10, -0.01, 400)
    zmev = [z*HBARC for z in zs]
    R('Nal_2S12', 'bound state of the block (MeV)', ', '.join(f'{z:.4f}' for z in zmev), 'same state', '-12.2642')
    e5 = 5.0/HBARC
    q0 = math.sqrt(2.0*MU_AN*e5)
    R('Nal_2S12', 'delta(5 MeV), deg', f'{phase_uncoupled(bl, q0):.3f}', 'C2 0.02 deg', '118.6 (interp. 4/6 MeV)')

    # (e) alal_L0 : three nuclear bound states -------------------------------
    bl = Block(B['alal_L0'], 2.0*MU_AA, 3.0)
    zs = find_zeros(sdet(bl), -0.45, -0.005, 800)
    zmev = [z*HBARC for z in zs]
    R('alal_L0', 'nuclear bound states (MeV)', ', '.join(f'{z:.3f}' for z in zmev), '-80.294, -31.133, -2.249', 'supports -80.597, -31.088, -2.283')

    # (f) every block: phase shifts at three energies, bound states, and the
    #     effective-range parameters of the S-wave NN blocks ------------------
    rows2 = []
    for name, b in B.items():
        if b['units'] == 'MeV':
            cs = name.split('_')[-1]
            M = {'nn': MNEUT, 'np': MNP, 'pp': MPROT}[cs]
            bl = Block(b, M, 600.0)
            ph = []
            for tl in (10, 50, 100):
                q0 = math.sqrt(qsq_np(tl)) if cs == 'np' else math.sqrt(0.5*M*tl)
                if b['ncomp'] == 2:
                    d1, d2, e = bar_phases(bl, q0, wrap1=(name.startswith('3S1') and tl <= 100))
                    ph.append(f'{d1:.2f}/{d2:.2f}/{e:.2f}')
                else:
                    d = phase_uncoupled(bl, q0)
                    if d > 90.0: d -= 180.0
                    ph.append(f'{d:.2f}')
            zs = find_zeros(sdet(bl), -300.0, -0.05, 600)
            bound = ', '.join(f'{z:.4f}' for z in zs) if zs else 'none'
            extra = ''
            if name.startswith('1S0'):
                a, r = ere_params(bl, M, (lambda tl: math.sqrt(qsq_np(tl))) if cs == 'np' else (lambda tl: math.sqrt(0.5*M*tl)))
                extra = f'a = {a:.4f}, r = {r:.4f} fm'
            rows2.append((name, 'Tlab 10/50/100 MeV', ' | '.join(ph), bound, extra))
        else:
            mu = MU_AN if name.startswith('Nal') else MU_AP if name.startswith('Nap') else MU_AA
            scale = 3.0 if name.startswith('alal') else 2.0
            bl = Block(b, 2.0*mu, scale)
            ph = []
            for ecm in (1.0, 5.0, 10.0):
                q0 = math.sqrt(2.0*mu*ecm/HBARC)
                ph.append(f'{phase_uncoupled(bl, q0):.2f}')
            zs = find_zeros(sdet(bl), -0.5, -0.001, 800)
            bound = ', '.join(f'{z*HBARC:.3f}' for z in zs) if zs else 'none'
            rows2.append((name, 'Ecm 1/5/10 MeV', ' | '.join(ph), bound, ''))

    # ---- print one aligned table --------------------------------------------
    head = ('block', 'observable', 'recomputed from the file', 'block comment', 'original potential')
    cols = list(zip(head, *rows))
    width = [max(len(str(x)) for x in col) for col in cols]
    def line(r): return '  '.join(str(x).ljust(w) for x, w in zip(r, width)).rstrip()
    print('Recomputed from ' + path)
    print(line(head)); print('  '.join('-'*w for w in width))
    last = None
    for r in rows:
        if last is not None and r[0] != last: print()
        print(line(r)); last = r[0]
    head2 = ('block', 'energies', 'phase shifts (deg; coupled: bar d1/d2/eps)',
             'bound states (MeV)', 'effective range')
    cols2 = list(zip(head2, *rows2))
    width2 = [max(len(str(x)) for x in col) for col in cols2]
    def line2(r): return '  '.join(str(x).ljust(w) for x, w in zip(r, width2)).rstrip()
    print()
    print('All blocks: unprojected phases of the nuclear block (folded to [0,180) for the cluster blocks, NN uncoupled phases in (-90,90]);')
    print('bound states of the nuclear block (the Coulomb-dressed forbidden states of the alpha-p and alpha-alpha blocks are their FB rows)')
    print(line2(head2)); print('  '.join('-'*w for w in width2))
    for r in rows2: print(line2(r))
    print(CONVENTIONS)

CONVENTIONS = """
CONVENTIONS a user of the file needs (also stated in the header of est_tables.dat)
--------------------------------------------------------------------------
1. Masses. 'MeV' (NN) blocks: propagator mass M2 in Delta = M_p 938.27231
   (pp), M_n 939.56563 (nn), 2 M_p M_n/(M_p+M_n) = 938.91875 (np).
   'fm' (cluster) blocks: M2 = 2 mu with mu(alpha-n) = 3.808778,
   mu(alpha-p) = 3.804583, mu(alpha-alpha) = 9.5180 fm^-1.
2. hbar c = 197.327053 MeV fm, needed only to convert cluster energies
   (E[fm^-1] = E[MeV]/hbarc); each unit system is self-contained.
3. Tlab -> on-shell momentum (NN, relativistic): pp/nn q0^2 = M Tlab/2;
   np q0^2 = M_p^2 Tlab (Tlab+2M_n) / ((M_p+M_n)^2 + 2 Tlab M_p).
4. Lippmann-Schwinger normalization: Delta_ij(E) = int_0^inf dp p^2
   chi_i(p) chi_j(p) / (E - p^2/M2); at E > 0 principal value via the
   subtraction  int dp [p^2 chi_i chi_j - q0^2 chi_i(q0) chi_j(q0)] M2/(q0^2-p^2)
   (PV int dp/(q0^2-p^2) = 0).  tau(E) = (LAM - Delta(E))^{-1} with LAM
   the file block VERBATIM - no 2pi^2/4pi^2 factors at file level.
   t(p,q;E) = sum_ij chi_i(p) tau_ij(E) chi_j(q).
5. Phase shifts: tan(delta) = -(pi/2) q0 M2 t(q0,q0;E)  [= -pi mu q0 t].
   Coupled: K_ab = -(pi/2) q0 M2 t_ab(q0,q0); S = (1+iK)(1-iK)^{-1};
   bar (Stapp) parametrization, S12 = i sin(2 eps) e^{i(d1+d2)}.
6. Bound states: det(LAM - Delta(E)) = 0, E < 0.  FB rows: the stored
   gamma encodes E_f = -gamma^2/(2 mu) (fm^-1; multiply by hbarc for
   MeV). For the alpha-N blocks the row is the block's own deep
   eigenstate; for the alpha-alpha blocks the rows are the fitted block's
   own Coulomb-dressed eigenstates.
7. SD sign convention: the coupled 3S1-3D1 blocks store the D component
   in the three-body solver's recoupling convention.  For standard
   Stapp/PWA scattering parameters (bar-eps1 > 0 at low Tlab, deuteron
   eta = +0.0256) NEGATE the D-component form factors; diagonal phases,
   B_d and P_D are unaffected.  The PF/DG coupled blocks are already in
   PWA signs - no flip.
8. Deuteron: B_d from the tau pole; eta = kap^{L_D} ghat_D(-kap^2) /
   [kap^{L_S} ghat_S(-kap^2)] on the null vector of LAM - Delta(-B_d),
   kap = sqrt(M2 B_d); P_D from psi_a(p) = phi_a(p)/(E - p^2/M2).
9. eps1 quoted in block comments: the bar-eps1 VALUES of this block in the
   Stapp convention (D component negated as in note 7), given so that the
   stored sign of the D component can be checked against them; they are
   not deviations from the original potential (those are given in the paper,
   Sec. 5.3).
"""

if __name__ == '__main__':
    main()

